8-type electric flux tube solutions in SU(3) gauge theory

We consider electric flux tube solutions in SU(3) gauge theory with scalar fields in the fundamental representation, for an electric field in the $\lambda_8$ direction (8-type). In temporal gauge, the 3-type electric field rotates within a single SU(2) subgroup at one frequency, whereas the 8-type electric field necessarily rotates within three SU(2) subgroups with at least two different frequencies. We construct the homogeneous 8-type electric field with three scalar fields and show that two scalar fields are sufficient only on a one-parameter family of gauge field backgrounds. Like the 3-type field, the homogeneous 8-type field is immune to decay through Schwinger pair production of gauge bosons. We then construct an 8-type electric string solution in temporal gauge. Its electric field is of 8-type on the string axis and, unlike the 3-type string, the string is only net color neutral, which results in a weak radial electric field.

==> anc/README.txt <==
Ancillary files for "8-type electric flux tube solutions in SU(3) gauge theory" (J. Pereira)
=========================================================================================

Units and conventions follow the paper: g = Omega = 1, where Omega^2 = Omega_1^2 + Omega_2^2 + Omega_3^2,
metric (+,-,-,-), A_mu = (g/2) W^a_mu lambda^a. Files in data/omega1_units/ are in units g = Omega_1 = 1
(Omega^2 = 3 Omega_1^2).

Data
----
data/string_profiles_core.dat   String solution of Sec. III D (s = 0.6, kappa_i = 0.25, s_phi/s = 0.4049013097),
                                0 < Omega r <= 104 in steps of 0.0087. Columns: Omega r, nu, psi, f1, f2,
                                phi_1(+,0,-), phi_2(+,0,-), phi_3(+,0,-) [components of Eq. (53)], then the
                                r-derivatives of the same 13 quantities.
data/string_profiles_full.dat   Same columns on a coarser grid up to Omega r = 4157.
data/string_params.json         omega_i, m_i^2, kappa_i and s_phi/s (Eq. (61)).
data/table1_uniform.json        Rows of Table I (M1, M3 denote M_1^2, M_3^2; vt = (x+, x0, x-); ut = (y+, y0, -y+)).
data/omega1_units/curve2.json   Two-scalar branch (Table II, Fig. 1).
data/omega1_units/two_bounded.log      Record of the two-scalar search (Sec. III C).
data/omega1_units/three_offslice.json  Three-scalar solutions at theta = 0.1-0.4 (Sec. III C).
data/omega1_units/feasmap*.log         Linear program of Appendix A (F = feasible, ? = inconclusive).
data/omega1_units/string/*.log         Neutrality tuning of s_phi/s (Table III; window [L/2, L] in units of
                                       1/Omega_1, i.e. L/sqrt(3) in the paper's units) and slope scans for s = 0.6, 0.8.

Scripts (Python 3 with numpy, scipy, sympy and matplotlib; run from any folder)
----------------------------------------------------------------------------
check_definitions.py      Eqs. (1), (7)-(22), (A1)-(A2), (B1) directly from the definitions (4), (15), (18);
                          calibrated against the 3-type currents of Ref. [9].
check_paper_formulas.py   Eqs. (20), (23)-(31), (37)-(42), (45)-(51) as printed, Table I, and the radial
                          equations (56)-(59), (C1)-(C6) against the tabulated profiles.
check_radial_symbolic.py  Exact sympy check that (56)-(59), (C1)-(C6) follow from the matrix system (C7) and that
                          every component of the field equations reduces to one of them.
check_uniform.py          Re-solves Eqs. (39)-(50) for Table I and evaluates the full field equations for (20), (35)
                          with exact time derivatives.
check_string.py           The string (52)-(53) solves the full time-dependent field equations (Appendix D).
check_fluctuations.py     Sec. IV: the Lagrangian with the fluctuations (64), (67) does not depend on time.
make_figs_arxiv.py        Figs. 1-5:  python3 make_figs_arxiv.py ../data OUT_DIR
Each check script prints its residuals together with a negative control that must fail.


==> anc/data/omega1_units/curve2.json <==
[{"theta": 0.44999999999999996, "E": 0.9120788368601636, "w1": -10.308244437969568, "w2": -0.38562325178309537, "eta1sq": 0.18035198864324936, "eta2sq": 2.8490118895383474, "M1sq": 87.09866799725279, "M2sq": 0.33514311563842575, "overlap": 0.9760438286914208, "kappa_univ": -16.25601015185804, "m2_univ": 92.96227551383768, "ym": 9.966053406284625e-16, "sc": 1.4210854715202004e-14}, {"theta": 0.45999999999999996, "E": 0.9110078572320686, "w1": -4.339307877221956, "w2": -0.3818151824682127, "eta1sq": 0.4629483112909708, "eta2sq": 2.6139748573803083, "M1sq": 11.299735949033792, "M2sq": 0.3418708880446968, "overlap": 0.9747611556636367, "kappa_univ": -2.547124553369874, "m2_univ": 13.658109970294495, "ym": 1.3600232051658168e-15, "sc": 1.7763568394002505e-15}, {"theta": 0.47, "E": 0.9087641904056133, "w1": -2.955625308620748, "w2": -0.3779669372651657, "eta1sq": 0.7272353748452858, "eta2sq": 2.396119335918451, "M1sq": 3.903276903456874, "M2sq": 0.34867429628873703, "overlap": 0.9734373646221963, "kappa_univ": -1.0649639789462573, "m2_univ": 5.452235860308291, "ym": 6.938893903907228e-16, "sc": 3.1086244689504383e-15}, {"theta": 0.47, "E": 0.9087641904056133, "w1": -2.955625308620748, "w2": -0.3779669372651657, "eta1sq": 0.7272353748452858, "eta2sq": 2.396119335918451, "M1sq": 3.903276903456874, "M2sq": 0.34867429628873703, "overlap": 0.9734373646221963, "kappa_univ": -1.0649639789462573, "m2_univ": 5.452235860308291, "ym": 6.938893903907228e-16, "sc": 3.1086244689504383e-15}, {"theta": 0.48, "E": 0.9055192801907013, "w1": -2.3394663927868704, "w2": -0.3740887474907402, "eta1sq": 0.9754123242574184, "eta2sq": 2.193538870986856, "M1sq": 1.8426117480551836, "M2sq": 0.355531801164742, "overlap": 0.9720630498713103, "kappa_univ": -0.6103963298735752, "m2_univ": 3.0333879537355473, "ym": 3.591326309752399e-16, "sc": 8.881784197001252e-16}, {"theta": 0.49, "E": 0.9013858584278657, "w1": -1.991023186676129, "w2": -0.37018797224484773, "eta1sq": 1.2090543585225904, "eta2sq": 2.004862111285039, "M1sq": 1.013995254639636, "M2sq": 0.3624274334206918, "overlap": 0.970631716428007, "kappa_univ": -0.409375140514269, "m2_univ": 2.0039088504587856, "ym": 6.938893903907228e-16, "sc": 9.992007221626409e-16}, {"theta": 0.5, "E": 0.8964384838353612, "w1": -1.7672400408036366, "w2": -0.36626998118376697, "eta1sq": 1.429370790413688, "eta2sq": 1.8290280077645342, "M1sq": 0.6103550718787037, "M2sq": 0.36934898453711834, "overlap": 0.9691386884620384, "kappa_univ": -0.30151599530606493, "m2_univ": 1.4723113849447036, "ym": 6.106226635438361e-16, "sc": 6.106226635438361e-16}, {"theta": 0.51, "E": 0.890725278224932, "w1": -1.61167110699378, "w2": -0.3623386973293978, "eta1sq": 1.6373445870639358, "eta2sq": 1.6651651498222386, "M1sq": 0.38915256233810275, "M2sq": 0.3762869224046051, "overlap": 0.9675804840804645, "kappa_univ": -0.23122537177394112, "m2_univ": 1.14634378406992, "ym": 9.020562075079397e-16, "sc": 4.996003610813204e-16}, {"theta": 0.52, "E": 0.8842750149428125, "w1": -1.4975339494400033, "w2": -0.3583969549141161, "eta1sq": 1.8338113979876893, "eta2sq": 1.5125241347055063, "M1sq": 0.25796085242299965, "M2sq": 0.3832336963269426, "overlap": 0.965954434263059, "kappa_univ": -0.1949545752673009, "m2_univ": 0.9729806968530501, "ym": 7.494005416219807e-16, "sc": 1.0269562977782698e-15}, {"theta": 0.53, "E": 0.8771015645889652, "w1": -1.4104773657145993, "w2": -0.3544467484823902, "eta1sq": 2.019505795882349, "eta2sq": 1.3704385495892228, "M1sq": 0.17567418700942844, "M2sq": 0.3901832669780448, "overlap": 0.9642584390624303, "kappa_univ": -0.165244110832656, "m2_univ": 0.8430970661333765, "ym": 6.661338147750939e-16, "sc": 4.996003610813204e-16}, {"theta": 0.54, "E": 0.8692067405849748, "w1": -1.34211392242642, "w2": -0.35048941379857923, "eta1sq": 2.1950889925025456, "eta2sq": 1.2383020130545215, "M1sq": 0.12190193410610412, "M2sq": 0.39713077435599925, "overlap": 0.9624908055117234, "kappa_univ": -0.1438297375287633, "m2_univ": 0.7533400813939413, "ym": 8.407090462735076e-16, "sc": 1.096345236817342e-15}, {"theta": 0.55, "E": 0.8605821182277609, "w1": -1.287210929533469, "w2": -0.3465257635940048, "eta1sq": 2.361165783794332, "eta2sq": 1.1155544619217324, "M1sq": 0.08567072406568857, "M2sq": 0.40407229475896017, "overlap": 0.9606501365125666, "kappa_univ": -0.12780935959003653, "m2_univ": 0.6892288974910089, "ym": 1.0824674490095276e-15, "sc": 9.159339953157541e-16}, {"theta": 0.56, "E": 0.8512101556403373, "w1": -1.242333125787469, "w2": -0.3425561920012729, "eta1sq": 2.518295117105312, "eta2sq": 1.0016738347278158, "M1sq": 0.06069033738950283, "M2sq": 0.41100465770526773, "overlap": 0.9587352528192872, "kappa_univ": -0.11549169340634692, "m2_univ": 0.6423746725323571, "ym": 6.106226635438361e-16, "sc": 5.551115123125783e-16}, {"theta": 0.5700000000000001, "E": 0.8410648082922045, "w1": -1.2051310042410215, "w2": -0.33858075643350055, "eta1sq": 2.6669968437175258, "eta2sq": 0.8961709171797715, "M1sq": 0.043169030364714894, "M2sq": 0.4179253047261819, "overlap": 0.9567451372563276, "kappa_univ": -0.10581397887430272, "m2_univ": 0.6075801257226314, "ym": 8.15820268831772e-16, "sc": 7.077671781985373e-16}, {"theta": 0.5800000000000001, "E": 0.8301117473176327, "w1": -1.1739426873740253, "w2": -0.3345992427051597, "eta1sq": 2.8077561824424295, "eta2sq": 0.7985860295830337, "M1sq": 0.03072560801775487, "M2sq": 0.42483217833581305, "overlap": 0.9546788943259419, "kappa_univ": -0.09807695225742243, "m2_univ": 0.5814779461295325, "ym": 1.0554167295832396e-15, "sc": 7.355227538141662e-16}, {"theta": 0.5900000000000001, "E": 0.8183082393399715, "w1": -1.1475591452222298, "w2": -0.3306112173917774, "eta1sq": 2.941026812992254, "eta2sq": 0.7084867704486, "M1sq": 0.021813172710477724, "M2sq": 0.43172363332939656, "overlap": 0.9525357207581017, "kappa_univ": -0.09180360773101422, "m2_univ": 0.5618069164431494, "ym": 1.4877794587434917e-15, "sc": 8.309325449928906e-16}, {"theta": 0.6000000000000001, "E": 0.805602707797253, "w1": -1.1250795358864043, "w2": -0.32661607028667367, "eta1sq": 3.0672331545052027, "eta2sq": 0.6254663491633665, "M1sq": 0.015397903270486887, "M2sq": 0.4385983649674258, "overlap": 0.9503148840303445, "kappa_univ": -0.08665865650460687, "m2_univ": 0.5470025119821031, "ym": 9.61816943283602e-16, "sc": 2.8102520310824275e-16}, {"theta": 0.6100000000000001, "E": 0.7919339644605224, "w1": -1.105818711047575, "w2": -0.3226130490637405, "eta1sq": 3.18677216378422, "eta2sq": 0.549142233227449, "M1sq": 0.010772132360013703, "M2sq": 0.44545535015939597, "overlap": 0.948015706821823, "kappa_univ": -0.0824003422094217, "m2_univ": 0.5359543660385717, "ym": 9.783840404509192e-16, "sc": 2.1597307275911248e-16}, {"theta": 0.6200000000000001, "E": 0.7772300690276848, "w1": -1.0892461685858246, "w2": -0.3186012877444731, "eta1sq": 3.3000148524710924, "eta2sq": 0.47915495263130886, "M1sq": 0.007441510671797651, "M2sq": 0.45229379879889864, "overlap": 0.9456375559755779, "kappa_univ": -0.07885047537319512, "m2_univ": 0.5278569903836976, "ym": 1.1415740115660585e-15, "sc": 7.650130529057719e-16}, {"theta": 0.6300000000000001, "E": 0.761406739038857, "w1": -1.074944636887538, "w2": -0.314579830207347, "eta1sq": 3.407307639280565, "eta2sq": 0.41516697494178856, "M1sq": 0.00505470325640054, "M2sq": 0.4591131131144228, "overlap": 0.9431798349487012, "kappa_univ": -0.0758751778065827, "m2_univ": 0.5221148492006814, "ym": 6.376068933412386e-16, "sc": 4.34114549863196e-16}, {"theta": 0.6400000000000001, "E": 0.7443651856548769, "w1": -1.0625812927409863, "w2": -0.31054764971591087, "eta1sq": 3.508973602653079, "eta2sq": 0.356861607260449, "M1sq": 0.0033583609208939005, "M2sq": 0.4659128534028833, "overlap": 0.9406419790050952, "kappa_univ": -0.07337215383814005, "m2_univ": 0.5182802628965624, "ym": 6.938893903907228e-16, "sc": 1.9168694409543718e-16}, {"theta": 0.6500000000000001, "E": 0.7259891841491859, "w1": -1.051887329004801, "w2": -0.3065036652465518, "eta1sq": 3.605313668568835, "eta2sq": 0.30394190622232636, "M1sq": 0.0021675723856082497, "M2sq": 0.4726927088765968, "overlap": 0.9380234525950781, "kappa_univ": -0.0712620647358652, "m2_univ": 0.5160117644709122, "ym": 5.393856765051715e-16, "sc": 2.8666305440516737e-16}, {"theta": 0.6600000000000001, "E": 0.7061410869161948, "w1": -1.042643172571718, "w2": -0.30244675524746717, "eta1sq": 3.6966077502353136, "eta2sq": 0.2561295913277505, "M1sq": 0.0013460544514607153, "M2sq": 0.47945247262387963, "overlap": 0.9353237484983092, "kappa_univ": -0.06948255389074022, "m2_univ": 0.5150455488887671, "ym": 5.626245344760438e-16, "sc": 3.9985376121265404e-16}, {"theta": 0.6700000000000002, "E": 0.6846563265111363, "w1": -1.0346676071982877, "w2": -0.29837576934384075, "eta1sq": 3.7831158461550345, "eta2sq": 0.2131639643534938, "M1sq": 0.0007926145666868108, "M2sq": 0.4861920198875065, "overlap": 0.9325423883995941, "kappa_univ": -0.06798402631072266, "m2_univ": 0.5151755090097181, "ym": 4.996003610813204e-16, "sc": 5.891012504199988e-16}, {"theta": 0.6800000000000002, "E": 0.6613356912248136, "w1": -1.027809646407222, "w2": -0.2942895384117288, "eta1sq": 3.86507909769277, "eta2sq": 0.17480084102223692, "M1sq": 0.00043173995934633544, "M2sq": 0.4929112890229993, "overlap": 0.9296789246335484, "kappa_univ": -0.06672661447323773, "m2_univ": 0.5162390256799764, "ym": 6.83481049534862e-16, "sc": 2.3613923316734287e-16}, {"theta": 0.6900000000000002, "E": 0.6359341985750315, "w1": -1.021942376498665, "w2": -0.2901868833686761, "eta1sq": 3.942720804785089, "eta2sq": 0.1408115021853396, "M1sq": 0.00020695370713328526, "M2sq": 0.49961026462296776, "overlap": 0.9267329428811424, "kappa_univ": -0.06567796219840673, "m2_univ": 0.5181066896582269, "ym": 6.227549201983961e-16, "sc": 2.998632158551784e-16}, {"theta": 0.7000000000000002, "E": 0.608144565715374, "w1": -1.0169582329512241, "w2": -0.2860666229683844, "eta1sq": 4.016247397664468, "eta2sq": 0.11098167153924805, "M1sq": 7.605816921122787e-05, "M2sq": 0.5062889623933107, "overlap": 0.9237040656352167, "kappa_univ": -0.0648115825816494, "m2_univ": 0.5206747579333416, "ym": 7.122919602379522e-16, "sc": 4.24465150528075e-16}, {"theta": 0.7100000000000002, "E": 0.577571698236141, "w1": -1.0127653345689291, "w2": -0.2819275808366932, "eta1sq": 4.085849362646626, "eta2sq": 0.08511052599133472, "M1sq": 7.685935675315336e-06, "M2sq": 0.5129474154482347, "overlap": 0.9205919562765853, "kappa_univ": -0.06410562529262577, "m2_univ": 0.5238595424235523, "ym": 5.775856523867711e-16, "sc": 3.5104941685775576e-16}, {"theta": 0.7200000000000002, "E": 0.5436914044410268, "w1": -1.0092846083732188, "w2": -0.2777685919444745, "eta1sq": 4.151702120687349, "eta2sq": 0.06300974360794438, "M1sq": -2.1230575925450463e-05, "M2sq": 0.5195856617581666, "overlap": 0.9173963236197065, "kappa_univ": -0.06354194011353484, "m2_univ": 0.5275931844679769, "ym": 6.256731199738279e-16, "sc": 4.7186850238821465e-16}, {"theta": 0.7300000000000002, "E": 0.5057794442396223, "w1": -1.0064475127586274, "w2": -0.2735885086781043, "eta1sq": 4.213966858261974, "eta2sq": 0.04450259284324142, "M1sq": -2.7335797176827013e-05, "M2sq": 0.5262037325408884, "overlap": 0.9141169268005315, "kappa_univ": -0.06310535776773431, "m2_univ": 0.5318204366268175, "ym": 1.2784647356988726e-15, "sc": 2.3418766925686896e-16}, {"theta": 0.7400000000000002, "E": 0.46277965952804256, "w1": -1.004194218338033, "w2": -0.26938620663854074, "eta1sq": 4.272791311002084, "eta2sq": 0.02942306558608158, "M1sq": -2.225705461636327e-05, "M2sq": 0.532801641434035, "overlap": 0.9107535803879929, "kappa_univ": -0.0627831321338004, "m2_univ": 0.5364961858629799, "ym": 5.713408797476888e-16, "sc": 2.0357589854309854e-16}, {"theta": 0.7500000000000002, "E": 0.41303127976090154, "w1": -1.0024721425762002, "w2": -0.2651605902748565, "eta1sq": 4.328310501325822, "eta2sq": 0.017615055538739183, "M1sq": -1.3668216892357324e-05, "M2sq": 0.5393793743280475, "overlap": 0.9073061596108314, "kappa_univ": -0.0625645037243466, "m2_univ": 0.5415835287437635, "ym": 4.0505793164058446e-16, "sc": 3.145948128738252e-16}, {"theta": 0.7600000000000002, "E": 0.35361024567431565, "w1": -1.0012347605602292, "w2": -0.2609105984364419, "eta1sq": 4.380647431999354, "eta2sq": 0.008931582574978643, "M1sq": -6.101854664710766e-06, "M2sq": 0.5459368797741753, "overlap": 0.9037746055943823, "kappa_univ": -0.062440355278434265, "m2_univ": 0.547052262152536, "ym": 7.062492951570576e-16, "sc": 3.581428942745369e-16}, {"theta": 0.7700000000000002, "E": 0.2782790758807761, "w1": -1.000440633273921, "w2": -0.25663520990948346, "eta1sq": 4.429913738121493, "eta2sq": 0.003234063022714337, "M1sq": -1.575095945316742e-06, "M2sq": 0.5524740599129779, "overlap": 0.9001589305134854, "kappa_univ": -0.06240293804369243, "m2_univ": 0.5528776899818496, "ym": 5.462210544981971e-16, "sc": 1.8041124150158794e-16}]

==> anc/data/omega1_units/feasmap.log <==
theta=0.00: F F F F F F F
theta=0.10: F F F F F F F
theta=0.20: ? F F F F F F


==> anc/data/omega1_units/feasmap2.log <==
theta=0.20: ? F F F F F F
theta=0.30: ? F F F F F F
theta=0.40: F F F F F F F
theta=0.50: ? F F F F F F
theta=0.60: F F F F F F F
theta=0.70: F F F F F F F
E columns: [0.1, 0.3, 0.6, 1.0, 2.0, 4.0, 8.0]


==> anc/data/omega1_units/string/sh7_s04.log <==
sK=0.4 window [300,600]: root ratio = 0.4036467668733   h(W/4)=1.2233772 h(W/2)=1.2232713 h(W)=1.2232751  (49s)
sK=0.4 window [600,1200]: root ratio = 0.4036530418363   h(W/4)=1.2231965 h(W/2)=1.2230922 h(W)=1.2230850  (105s)
sK=0.4 window [1200,2400]: root ratio = 0.4036543054214   h(W/4)=1.2230548 h(W/2)=1.2229768 h(W)=1.2229782  (223s)
sK=0.4 window [2400,4800]: root ratio = 0.4036544428737   h(W/4)=1.2229654 h(W/2)=1.2229327 h(W)=1.2229307  (544s)


==> anc/data/omega1_units/string/sh7_s06.log <==
sK=0.6 window [300,600]: root ratio = 0.4048970329606   h(W/4)=1.2184817 h(W/2)=1.2180199 h(W)=1.2180271  (56s)
sK=0.6 window [600,1200]: root ratio = 0.4049009422878   h(W/4)=1.2178664 h(W/2)=1.2176151 h(W)=1.2176024  (119s)
sK=0.6 window [1200,2400]: root ratio = 0.4049013096982   h(W/4)=1.2175703 h(W/2)=1.2174325 h(W)=1.2174340  (300s)
no bracket


==> anc/data/omega1_units/string/sh9_s06.log <==
sK=0.6 window [2400,4800]: root ratio = 0.404901325614939 (288s)


==> anc/data/omega1_units/string/sh_k025_s06.log <==
ratio=0.000 slope=+0.015149 (5s)
ratio=0.050 slope=+nan (8s)
ratio=0.100 slope=+nan (15s)
ratio=0.150 slope=+nan (22s)
ratio=0.200 slope=-0.173794 (31s)
ratio=0.250 slope=-0.084157 (35s)
ratio=0.300 slope=-0.001879 (38s)
ratio=0.350 slope=+0.002664 (41s)
ratio=0.400 slope=+0.000513 (44s)
ratio=0.450 slope=-0.010412 (46s)
ratio=0.500 slope=-0.077516 (50s)
ratio=0.550 slope=-0.139833 (60s)
ratio=0.600 slope=-0.204895 (78s)
root ratio = 0.31414975619683433
root ratio = 0.4048414169034612


==> anc/data/omega1_units/string/sh_k025_s08.log <==
ratio=0.000 slope=+0.027132 (8s)
ratio=0.050 slope=+nan (9s)
ratio=0.100 slope=+nan (11s)
ratio=0.150 slope=+nan (17s)
ratio=0.200 slope=+nan (25s)
ratio=0.250 slope=-0.036610 (28s)
ratio=0.300 slope=-0.000871 (31s)
ratio=0.350 slope=-0.002467 (35s)
ratio=0.400 slope=+0.001440 (37s)
ratio=0.450 slope=-0.089651 (42s)
ratio=0.500 slope=-0.332591 (65s)
ratio=0.550 slope=-0.384087 (106s)
ratio=0.600 slope=-0.334170 (157s)
root ratio = 0.36750993182146613
root ratio = 0.4061850538710288


==> anc/data/omega1_units/three_offslice.json <==
[{"theta": 0.1, "E": 0.5, "ks": [0, 0, 2], "w": [3.9854813563231684, -1.303783061798768, -0.035698847122784094], "eta2": [0.5078012841782208, 2.5302857391561786, 2.988147224061478], "M2": [9.938394073037623, 0.15569443422761525, 0.7444710006947025]}, {"theta": 0.1, "E": 1.0, "ks": [0, 0, 2], "w": [2.299154549876243, -1.5745776865410872, -0.03706818299784919], "eta2": [0.9383847897351211, 2.179196335332476, 3.0892945287436304], "M2": [2.101209522550649, 0.4204818493780546, 0.7376484439105856]}, {"theta": 0.1, "E": 3.0, "ks": [0, 0, 2], "w": [2.6612965583711863, -3.381232875249727, -0.014148082764230251], "eta2": [1.4271305993589891, 1.53803709387928, 5.583401396866633], "M2": [2.8420181565833937, 5.8154451580851365, 0.7147031800406753]}, {"theta": 0.2, "E": 0.5, "ks": [0, 0, 2], "w": [1.7959258451964593, -1.5803052575294916, -0.06702159733115569], "eta2": [0.7846797352239311, 2.4363590354657862, 2.7294748009331147], "M2": [0.9925443401067335, 0.42238714159627655, 0.7344215415421436]}, {"theta": 0.2, "E": 1.0, "ks": [0, 0, 2], "w": [-1.2808707618008195, 5.692233023948048, -0.07742044029281803], "eta2": [3.1116500689839843, 0.2756429331004586, 2.6651137019832074], "M2": [0.09721005274818673, 23.951209942487793, 0.7258258198083443]}, {"theta": 0.2, "E": 3.0, "ks": [0, 0, 2], "w": [4.7331780061807445, -2.0744286757285333, -0.09398736268223556], "eta2": [0.6308020093924982, 2.6256984411355044, 4.759658528208004], "M2": [14.965628203974944, 1.0356010753164642, 0.684585480627694]}, {"theta": 0.3, "E": 0.5, "ks": [0, 0, 2], "w": [-1.4751954723613414, 1.7092055430561741, -0.10014365134620574], "eta2": [2.915580449049111, 0.5300016903179513, 2.3681921262687977], "M2": [0.2725716814789336, 0.9039234386399931, 0.7180123811185668]}, {"theta": 0.3, "E": 1.0, "ks": [0, 0, 2], "w": [-1.211493824316983, 8.217989303078678, -0.1122509277027768], "eta2": [3.641006103631842, 0.12809799099163363, 2.088423653954745], "M2": [0.04796431017245206, 55.710421775527, 0.7063145395100661]}, {"theta": 0.3, "E": 3.0, "ks": [0, 0, 2], "w": [4.975967865306161, -1.996485527797985, -0.12269237546959853], "eta2": [0.4608980824814454, 2.8718676227568762, 4.430493536632016], "M2": [17.237553537099615, 0.8886601631617589, 0.6709199130928805]}, {"theta": 0.4, "E": 0.5, "ks": [0, 0, 2], "w": [1.0598334385743902, -2.236029327104718, -0.12887532994877765], "eta2": [0.47947927529913476, 2.0024479998014466, 3.2015964374163284], "M2": [0.1082391205479484, 1.6065504453383284, 0.7008265519922933]}, {"theta": 0.4, "E": 1.0, "ks": [0, 0, 2], "w": [-1.3463114308028394, 2.0772523219503007, -0.1376396297393364], "eta2": [3.485038850273077, 0.3003096936451427, 1.9474030913686304], "M2": [0.1297176329673565, 1.812220327788717, 0.6867552238481163]}, {"theta": 0.4, "E": 3.0, "ks": [0, 0, 2], "w": [9.429542173076038, -1.6121375991763491, -0.18020503956234266], "eta2": [0.17230427722050196, 3.382293564981756, 3.327448603890745], "M2": [75.4692252322169, 0.27070539749207867, 0.6255647589341016]}]

==> anc/data/omega1_units/two_bounded.log <==
(0, 0) best relative residual 1.285e-15 at w1,w2,eta1^2,eta2^2,E,theta = [-2.9568 -0.378   0.7269  2.3964  0.9088  0.47  ] (43s)
(0, 1) best relative residual 3.904e-02 at w1,w2,eta1^2,eta2^2,E,theta = [-1.0741e+00 -3.0000e+01  2.8653e+00  1.1500e-02  3.2931e+00  7.0000e-01] (114s)
(0, 2) best relative residual 8.362e-02 at w1,w2,eta1^2,eta2^2,E,theta = [-4.9099 -0.2168  0.7914  3.9608  0.2     0.7   ] (326s)
(1, 1) best relative residual 7.783e-01 at w1,w2,eta1^2,eta2^2,E,theta = [-3.00000e+01 -3.00000e+01  1.23800e-01  6.00000e-04  1.30554e+01
  7.00000e-01] (467s)
(1, 2) best relative residual 7.577e-01 at w1,w2,eta1^2,eta2^2,E,theta = [-30.      -2.8014   0.2596   1.3719  17.6833   0.7   ] (627s)
(2, 2) best relative residual 1.000e+00 at w1,w2,eta1^2,eta2^2,E,theta = [ 0.1016  0.1413  0.      0.     16.6048  0.074 ] (882s)


==> anc/data/string_params.json <==
{
 "ws": [
  -1.0711619462919015,
  1.0711619462919015,
  0.0
 ],
 "m2s": [
  0.05897422947152583,
  0.05897422947152583,
  -0.2912703872506465
 ],
 "kaps": [
  0.25,
  0.25,
  0.25
 ],
 "kappa": 0.25,
 "sK": 0.6,
 "ratio": 0.4049013096982,
 "units": "g = Omega = 1 (Omega^2 = Omega1^2+Omega2^2+Omega3^2 = 3 Omega1^2 on the slice)",
 "reference": "uniform slice solution at gE = Omega^2/3 (epsilon = Omega/3)"
}

==> anc/data/table1_uniform.json <==
[
 {
  "eps": 0.3333333333333333,
  "w": -1.0711619462919015,
  "e1": 0.5034042256757113,
  "e3": 1.0769285236994242,
  "M1": 0.31067634230938146,
  "M3": 0.2471938745990655,
  "vt": [
   0.9999549623449084,
   -0.007557849939060111,
   0.005740399471424075
  ],
  "ut": [
   0.7067425743469705,
   0.03209154422638595,
   -0.7067425743469705
  ],
  "res": 6.106226635438361e-16
 },
 {
  "eps": 0.5,
  "w": -1.1629324135959622,
  "e1": 0.506207520629657,
  "e3": 1.1797196819778788,
  "M1": 0.40421449913453916,
  "M3": 0.24434200307084333,
  "vt": [
   0.9998116661356514,
   -0.015372060443650346,
   0.011846181526952673
  ],
  "ut": [
   0.7055950322614312,
   0.0653551902757526,
   -0.7055950322614312
  ],
  "res": 8.881784197001252e-16
 },
 {
  "eps": 1.0,
  "w": -1.6873749884364786,
  "e1": 0.5112472392383998,
  "e3": 1.8021028272307753,
  "M1": 1.2651940699008741,
  "M3": 0.23570226039551587,
  "vt": [
   0.9987018648965518,
   -0.039487532584844914,
   0.03217638610084664
  ],
  "ut": [
   0.696923425058676,
   0.16910197872576274,
   -0.696923425058676
  ],
  "res": 2.6645352591003757e-15
 },
 {
  "eps": 1.5,
  "w": -2.5990635541724925,
  "e1": 0.5123189470514237,
  "e3": 2.9278022840875404,
  "M1": 4.075081152151212,
  "M3": 0.23029115240165568,
  "vt": [
   0.9974293658961677,
   -0.054524849253305134,
   0.046494094914016244
  ],
  "ut": [
   0.6872585561125971,
   0.23526868491164776,
   -0.6872585561125971
  ],
  "res": 5.329070518200751e-15
 },
 {
  "eps": 2.0,
  "w": -3.8942640466646754,
  "e1": 0.5124073135503499,
  "e3": 4.549306228980561,
  "M1": 10.927093478325205,
  "M3": 0.22736801228337336,
  "vt": [
   0.9965397272829501,
   -0.06248225721208941,
   0.054813679684057294
  ],
  "ut": [
   0.680645742188039,
   0.27100322374943686,
   -0.680645742188039
  ],
  "res": 1.2434497875801753e-14
 }
]

==> anc/scripts/check_definitions.py <==
"""Check the remaining formulas of the paper directly from the definitions (4), (15), (18) and (34).
 1. Eq. (1): the two forms of the type ratio, and |tau| = 0 (3-type), 1 (8-type), <= 1 in general.
 2. Eqs. (7)-(13): field strengths of the BW fields, the 8-type condition and the slice theta = 0.
 3. Eq. (16): currents j^a_mu from j^{mu a} = D_nu W^{mu nu a} for the slice fields (12); calibration against
    Eqs. (25)-(27) of Ref. [9] for the 3-type field.
 4. Eqs. (24)-(30): currents of the temporal gauge fields, from the definition (15).
 5. Eqs. (17)-(22): H, its eigenvectors, det R_0 = -1, and the gauge transformation (18)-(19) of (12) into (20);
    field strength (21) and energy density (22).
 6. App. B: identity (B1), the 3-type statement for one vanishing F_jk, and the single-frequency statement.
 7. App. A: Eqs. (A1)-(A2) for the homogeneous 8-type solution (Table I, eps = Omega/3) and for the 3-type solution.
Run: python3 check_definitions.py"""
import os, json
import numpy as np
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
I = sp.I
lam = [sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, 0]]), sp.Matrix([[0, -I, 0], [I, 0, 0], [0, 0, 0]]),
       sp.Matrix([[1, 0, 0], [0, -1, 0], [0, 0, 0]]), sp.Matrix([[0, 0, 1], [0, 0, 0], [1, 0, 0]]),
       sp.Matrix([[0, 0, -I], [0, 0, 0], [I, 0, 0]]), sp.Matrix([[0, 0, 0], [0, 0, 1], [0, 1, 0]]),
       sp.Matrix([[0, 0, 0], [0, 0, -I], [0, I, 0]]), sp.diag(1, 1, -2) / sp.sqrt(3)]
f = [[[sp.nsimplify(sp.simplify(-I / 4 * (lam[a] * lam[b] - lam[b] * lam[a]).multiply(lam[c]).trace())) for c in range(8)] for b in range(8)] for a in range(8)]
d = [[[sp.nsimplify(sp.simplify((lam[a] * lam[b] + lam[b] * lam[a]).multiply(lam[c]).trace() / 4)) for c in range(8)] for b in range(8)] for a in range(8)]
t, z, g, E, Om, Om1, th, eps = sp.symbols('t z g E Omega Omega_1 theta epsilon', positive=True)
X = [t, sp.Symbol('x'), sp.Symbol('y'), z]
eta = sp.diag(1, -1, -1, -1)
ok = lambda e: sp.simplify(e) == 0
lnum = [np.array(l.evalf(), dtype=complex) for l in lam]


def fs(W):
    """W[a][mu] -> W^a_{mu nu} (Eq. (4))."""
    return [[[sp.diff(W[a][n], X[m]) - sp.diff(W[a][m], X[n]) + g * sum(f[a][b][c] * W[b][m] * W[c][n] for b in range(8) for c in range(8) if f[a][b][c] != 0)
              for n in range(4)] for m in range(4)] for a in range(8)]


def current(W):
    """j^a_mu (lower index) from j^{mu a} = d_nu W^{mu nu a} + g f^{abc} W^b_nu W^{mu nu c} (Eq. (15))."""
    F = fs(W)
    Fup = [[[eta[m, m] * eta[n, n] * F[a][m][n] for n in range(4)] for m in range(4)] for a in range(8)]
    jup = [[sum(sp.diff(Fup[a][m][n], X[n]) for n in range(4)) + g * sum(f[a][b][c] * W[b][n] * Fup[c][m][n]
            for b in range(8) for c in range(8) for n in range(4) if f[a][b][c] != 0) for m in range(4)] for a in range(8)]
    return [[sp.simplify(eta[m, m] * jup[a][m]) for m in range(4)] for a in range(8)], F


print('1) type ratio, Eq. (1)')
rng = np.random.default_rng(3); dn = np.array([[[complex(d[a][b][c]) for c in range(8)] for b in range(8)] for a in range(8)]).real
worst = 0; mx = 0
for _ in range(200):
    Ea = rng.normal(size=8); Em = 0.5 * sum(Ea[a] * lnum[a] for a in range(8))
    t1 = np.sqrt(6) * np.trace(Em @ Em @ Em).real / np.trace(Em @ Em).real**1.5
    t2 = np.sqrt(3) * np.einsum('abc,a,b,c', dn, Ea, Ea, Ea) / (Ea @ Ea)**1.5
    worst = max(worst, abs(t1 - t2)); mx = max(mx, abs(t1))
e3 = np.zeros(8); e3[2] = 1; e8 = np.zeros(8); e8[7] = 1
tau = lambda Ea: np.sqrt(3) * np.einsum('abc,a,b,c', dn, Ea, Ea, Ea) / (Ea @ Ea)**1.5
print(f'   two forms agree to {worst:.1e}; max |tau| over 200 random fields {mx:.4f} (<= 1); tau(lambda3) = {tau(e3):.1e}, tau(lambda8) = {tau(e8):.6f}')

print('2) BW fields, Eqs. (7)-(13)')
O1, O2, O3 = sp.symbols('Omega_1 Omega_2 Omega_3', positive=True); O = sp.sqrt(O1**2 + O2**2 + O3**2)
W = [[0] * 4 for _ in range(8)]
W[0][0] = O1 / g; W[1][3] = -O1 * E / O**2; W[3][0] = O2 / g; W[4][3] = O2 * E / O**2; W[5][0] = O3 / g; W[6][3] = -O3 * E / O**2
_, F = current(W)
print('   W^3_tz as in (8):', ok(F[2][0][3] - E / (2 * O**2) * (O2**2 + O3**2 - 2 * O1**2)),
      ' W^8_tz as in (9):', ok(F[7][0][3] - sp.sqrt(3) * E / (2 * O**2) * (O2**2 - O3**2)),
      ' all other W^a_{mu nu} vanish:', all(ok(F[a][m][n]) for a in range(8) for m in range(4) for n in range(4) if (a, m, n) not in [(2, 0, 3), (2, 3, 0), (7, 0, 3), (7, 3, 0)]))
sub = {O2: sp.sqrt(2) * O1 * sp.cos(th), O3: sp.sqrt(2) * O1 * sp.sin(th)}
print('   theta form (10): 8-type condition', ok((O1**2 - (O2**2 + O3**2) / 2).subs(sub)), ', Omega^2 = 3 Omega_1^2', ok((O**2).subs(sub) - 3 * O1**2),
      ', W^3 = 0', ok(F[2][0][3].subs(sub)), ', W^8_tz = E cos2theta/sqrt3 (11)', ok(sp.simplify(F[7][0][3].subs(sub)) - E * sp.cos(2 * th) / sp.sqrt(3)))
s0 = {O1: Om / sp.sqrt(3), O2: sp.sqrt(2) * Om / sp.sqrt(3), O3: 0}
Ws = [[sp.simplify(sp.sympify(W[a][m]).subs(s0)) for m in range(4)] for a in range(8)]
print('   slice (12):', ok(Ws[0][0] - Om / (sp.sqrt(3) * g)) and ok(Ws[1][3] + E / (sp.sqrt(3) * Om)) and ok(Ws[3][0] - sp.sqrt(2) * Om / (sp.sqrt(3) * g)) and ok(Ws[4][3] - sp.sqrt(2) * E / (sp.sqrt(3) * Om)) and all(ok(Ws[a][m]) for a in (2, 5, 6, 7) for m in range(4)))

print('3) currents (16) and calibration against the 3-type paper')
j, F = current(Ws)
j = [[x.subs(E, eps * Om / g) for x in row] for row in j]
print('   W^8_tz = E/sqrt3 (13):', ok(F[7][0][3] - E / sp.sqrt(3)), ' j^4_t =', sp.simplify(j[3][0]), ' j^5_z =', sp.simplify(j[4][3]),
      ' others zero:', all(ok(j[a][m]) for a in range(8) for m in range(4) if (a, m) not in [(3, 0), (4, 3)]))
print('   (16) as printed:', ok(j[3][0] + eps**2 * Om / (sp.sqrt(6) * g)) and ok(j[4][3] - eps * Om**2 / (sp.sqrt(6) * g)))
W3 = [[0] * 4 for _ in range(8)]; W3[0][3] = -eps / g * sp.cos(Om * t); W3[1][3] = -eps / g * sp.sin(Om * t)
j3, _ = current(W3)
print('   3-type, Eqs. (25)-(27) of Ref. [9]:', ok(j3[0][3] + eps * Om**2 / g * sp.cos(Om * t)) and ok(j3[1][3] + eps * Om**2 / g * sp.sin(Om * t)) and ok(j3[2][0] + eps**2 * Om / g))

print('4) temporal gauge currents (24)-(30) from the definition (15)')
nu, f1, f2 = sp.symbols('nu f_1 f_2', positive=True)
Wt = [[0] * 4 for _ in range(8)]
Wt[0][3] = 2 * f1 / g * sp.sin(nu * t); Wt[1][3] = -2 * f1 / g * sp.cos(nu * t); Wt[5][3] = -2 * f1 / g * sp.sin(nu * t); Wt[6][3] = 2 * f1 / g * sp.cos(nu * t)
Wt[3][3] = 2 * f2 / g * sp.sin(2 * nu * t); Wt[4][3] = -2 * f2 / g * sp.cos(2 * nu * t)
jt, Ft = current(Wt)
c, s = sp.cos(nu * t), sp.sin(nu * t)
pr = {(0, 0): 6 * nu * f1 * f2 / g * c, (0, 3): 2 * nu**2 * f1 / g * s, (1, 0): 6 * nu * f1 * f2 / g * s, (1, 3): -2 * nu**2 * f1 / g * c,
      (5, 0): 6 * nu * f1 * f2 / g * c, (5, 3): -2 * nu**2 * f1 / g * s, (6, 0): 6 * nu * f1 * f2 / g * s, (6, 3): 2 * nu**2 * f1 / g * c,
      (3, 3): 8 * nu**2 * f2 / g * sp.sin(2 * nu * t), (4, 3): -8 * nu**2 * f2 / g * sp.cos(2 * nu * t),
      (2, 0): -2 * nu / g * (f1**2 + 2 * f2**2), (7, 0): -2 * sp.sqrt(3) * nu / g * (f1**2 + 2 * f2**2)}
print('   all components as printed:', all(ok(sp.expand(sp.expand_trig(jt[a][m] - pr.get((a, m), 0)))) for a in range(8) for m in range(4)))

print('5) Eqs. (17)-(22)')
H = Om / (2 * sp.sqrt(3)) * (lam[0] + sp.sqrt(2) * lam[3])
e1 = sp.Matrix([1, 0, 0]); n = sp.Matrix([0, 1, sp.sqrt(2)]) / sp.sqrt(3)
up, um, u0 = (e1 + n) / sp.sqrt(2), (e1 - n) / sp.sqrt(2), sp.Matrix([0, sp.sqrt(2), -1]) / sp.sqrt(3)
print('   H = (g/2) W^a_t lambda^a from (12):', sp.simplify(g / 2 * sum((Ws[a][0] * lam[a] for a in range(8)), sp.zeros(3, 3)) - H) == sp.zeros(3, 3),
      ' H = (Omega/2)(u+u+^T - u-u-^T):', sp.simplify(H - Om / 2 * (up * up.T - um * um.T)) == sp.zeros(3, 3),
      ' H u0 = 0:', sp.simplify(H * u0) == sp.zeros(3, 1))
R0 = sp.Matrix.hstack(up, u0, um); Lam = sp.diag(1, 0, -1)
print('   R0 orthogonal:', sp.simplify(R0.T * R0) == sp.eye(3), ' det R0 =', sp.simplify(R0.det()), ' Lambda = (lambda3 + sqrt3 lambda8)/2:', sp.simplify((lam[2] + sp.sqrt(3) * lam[7]) / 2 - Lam) == sp.zeros(3, 3))
U = sp.diag(*[sp.exp(-I * Om / 2 * Lam[k, k] * t) for k in range(3)]) * R0.T
Wm = [sum((Ws[a][m] * lam[a] for a in range(8)), sp.zeros(3, 3)) for m in range(4)]                       # W_mu = W^a_mu lambda_a
Ud = U.H
Wp = [sp.simplify((U * Wm[m] * Ud + 2 * I / g * U * sp.diff(Ud, X[m])).subs(E, eps * Om / g)) for m in range(4)]
comp = lambda M, a: sp.simplify(sp.expand_complex((lam[a] * M).trace() / 2))
print('   W_t = 0 after (18)-(19):', all(ok(comp(Wp[0], a)) for a in range(8)))
pr20 = {0: 2 * eps / (3 * g) * sp.sin(Om * t / 2), 1: -2 * eps / (3 * g) * sp.cos(Om * t / 2), 5: -2 * eps / (3 * g) * sp.sin(Om * t / 2),
        6: 2 * eps / (3 * g) * sp.cos(Om * t / 2), 3: eps / (3 * g) * sp.sin(Om * t), 4: -eps / (3 * g) * sp.cos(Om * t)}
print('   W_z after (18)-(19) equals (20):', all(ok(sp.expand(sp.expand_trig(comp(Wp[3], a) - pr20.get(a, 0)))) for a in range(8)))
W20 = [[0] * 4 for _ in range(8)]
for a, v in pr20.items(): W20[a][3] = v
F20 = fs(W20)
print('   (21) W^1_tz = (E/3) cos(Omega t/2):', ok(sp.expand_trig(F20[0][0][3] - (eps * Om / g) / 3 * sp.cos(Om * t / 2))),
      ' (22) energy density E^2/6:', ok(sp.simplify(sp.Rational(1, 2) * sum(F20[a][0][3]**2 for a in range(8)) - (eps * Om / g)**2 / 6)))

print('6) Appendix B')
worst = 0
for _ in range(100):
    mu = np.sort(rng.normal(size=3)); Bm = rng.normal(size=(3, 3)) + 1j * rng.normal(size=(3, 3)); Bm = (Bm + Bm.conj().T) / 2
    Fm = -1j * (np.diag(mu) @ Bm - Bm @ np.diag(mu))
    lhs = np.trace(Fm @ Fm @ Fm).real
    rhs = -6 * (mu[0] - mu[1]) * (mu[1] - mu[2]) * (mu[2] - mu[0]) * np.imag(Bm[0, 1] * Bm[1, 2] * Bm[2, 0])
    worst = max(worst, abs(lhs - rhs) / max(1, abs(lhs)))
    Bm[0, 2] = Bm[2, 0] = 0; Fm = -1j * (np.diag(mu) @ Bm - Bm @ np.diag(mu))
    assert abs(np.trace(Fm @ Fm @ Fm)) < 1e-12           # one vanishing element -> 3-type
print(f'   (B1) holds to {worst:.1e}; one vanishing F_jk gives tr F^3 = 0 (3-type): True')
mu = np.array([1.0, 0.3, -0.5]); Bm = np.zeros((3, 3), complex); Bm[0, 1] = 0.7 + 0.2j; Bm[1, 0] = np.conj(Bm[0, 1]); Bm[1, 2] = 0.4 - 0.9j; Bm[2, 1] = np.conj(Bm[1, 2])
Hm = np.diag(mu); dd = Hm @ (Hm @ Bm - Bm @ Hm) - (Hm @ Bm - Bm @ Hm) @ Hm
print('   [H,[H,B]]_jk = (mu_j - mu_k)^2 B_jk:', np.allclose(dd, (mu[:, None] - mu[None, :])**2 * Bm))

print('7) Appendix A, Eqs. (A1)-(A2)')
R = json.load(open(os.path.join(HERE, '..', 'data', 'table1_uniform.json')))[0]
gn, On = 1.0, 1.0; En = R['eps'] * On / gn
Wn = [np.zeros(4) for _ in range(8)]; Wn[0][0] = On / (np.sqrt(3) * gn); Wn[3][0] = np.sqrt(2) * On / (np.sqrt(3) * gn); Wn[1][3] = -En / (np.sqrt(3) * On); Wn[4][3] = np.sqrt(2) * En / (np.sqrt(3) * On)
Hn = gn / 2 * sum(Wn[a][0] * lnum[a] for a in range(8)); Bn = gn / 2 * sum(Wn[a][3] * lnum[a] for a in range(8))
R0n = np.array(R0.evalf(), dtype=float)
x = np.array(R['vt']); y = np.array([R['ut'][0], R['ut'][1], -R['ut'][0]])
modes = [(R['w'], R['e1'], R0n @ x, R['M1']), (-R['w'], R['e1'], R0n @ np.array([-x[2], x[1], -x[0]]), R['M1']), (0.0, R['e3'], R0n @ y, R['M3'])]
tl = lambda M: M - np.trace(M) / 3 * np.eye(3)
a1 = max(np.abs(((w * np.eye(3) + Hn) @ (w * np.eye(3) + Hn) - Bn @ Bn) @ v - M * v).max() for w, e, v, M in modes)
lhs1 = gn**2 / 2 * sum(e * tl((w * np.eye(3) + Hn) @ np.outer(v, v) + np.outer(v, v) @ (w * np.eye(3) + Hn)) for w, e, v, M in modes)
lhs2 = gn**2 / 2 * sum(e * tl(Bn @ np.outer(v, v) + np.outer(v, v) @ Bn) for w, e, v, M in modes)
C = lambda A, B: A @ B - B @ A
print(f'   8-type, eps = Omega/3: (A1) {a1:.1e}, first (A2) {np.abs(lhs1 - C(Bn, C(Hn, Bn))).max():.1e}, second (A2) {np.abs(lhs2 - C(Hn, C(Hn, Bn))).max():.1e}')
for e3t in (0.7, 1.9):
    H3 = On / 2 * lnum[0]; B3 = -e3t / 2 * lnum[1]; eta2 = (On / gn)**2
    vp, vm = np.array([1, 1, 0]) / np.sqrt(2), np.array([1, -1, 0]) / np.sqrt(2); wp = -(On / 2 + e3t**2 / (2 * On)); M2 = e3t**2 / 4 * (e3t**2 / On**2 - 1)
    md = [(wp, vp), (-wp, vm)]
    r1 = max(np.abs(((w * np.eye(3) + H3) @ (w * np.eye(3) + H3) - B3 @ B3) @ v - M2 * v).max() for w, v in md)
    l1 = gn**2 / 2 * sum(eta2 * tl((w * np.eye(3) + H3) @ np.outer(v, v) + np.outer(v, v) @ (w * np.eye(3) + H3)) for w, v in md)
    l2 = gn**2 / 2 * sum(eta2 * tl(B3 @ np.outer(v, v) + np.outer(v, v) @ B3) for w, v in md)
    print(f'   3-type, eps = {e3t}: (A1) {r1:.1e}, (A2) {np.abs(l1 - C(B3, C(H3, B3))).max():.1e}, {np.abs(l2 - C(H3, C(H3, B3))).max():.1e}')


==> anc/scripts/check_fluctuations.py <==
"""Sec. IV: the Lagrangian of fluctuations about the homogeneous 8-type solution has no explicit time dependence.

Temporal gauge background (Eqs. (20), (23), (35)): A_t = 0, A_z = V K V^+, Phi_i = V e^{-i w_i t} c_i, with V(t) = exp(-i nu Lambda t).
Fluctuations as in Eqs. (64)-(67): Q_mu = V q_mu V^+ (q_t = 0) and delta Phi_i = V e^{-i w_i t} xi_i.
We fix the values and first derivatives of q_mu and xi_i at a point (a random 'jet'), build the full fields at several
times t, and evaluate the complete Lagrangian (2) (all orders in the fluctuations, so in particular the quadratic part).
It must not depend on t. Controls: wrong phase for the (lambda^4, lambda^5) channel, scalar fluctuations without
e^{-i w_i t}, and a cross-coupling kappa_12 [(Phi_1^+ Phi_2)^2 + h.c.] (cf. Ref. [9]); each must give t dependence.
Units g = Omega = 1, epsilon = Omega/3 (first row of Table I)."""
import os, json
import numpy as np
from scipy.linalg import expm

HERE = os.path.dirname(os.path.abspath(__file__))
R = json.load(open(os.path.join(HERE, '..', 'data', 'table1_uniform.json')))[0]
g, nu, eps = 1.0, 0.5, R['eps']; f1, f2 = eps / 3, eps / 6; w = R['w']
kap = 0.25; M1, M3 = R['M1'], R['M3']; e1, e3 = R['e1'], R['e3']
m2 = [M1 - 2 * kap * e1, M1 - 2 * kap * e1, M3 - 2 * kap * e3]
x = np.array(R['vt']); y = np.array([R['ut'][0], R['ut'][1], -R['ut'][0]])
c = [np.sqrt(e1) * x, np.sqrt(e1) * np.array([-x[2], x[1], -x[0]]), np.sqrt(e3) * y]
om = [w, -w, 0.0]
Lam = np.diag([1.0, 0.0, -1.0]); K = 1j * np.array([[0, f1, f2], [-f1, 0, -f1], [-f2, f1, 0]])
eta = np.diag([1.0, -1.0, -1.0, -1.0])        # (t, x, y, z)
rng = np.random.default_rng(7)


def herm(scale):
    A = rng.normal(size=(3, 3)) + 1j * rng.normal(size=(3, 3)); A = (A + A.conj().T) / 2
    return scale * (A - np.trace(A) / 3 * np.eye(3))


def lagrangian(t, q, dq, xi, dxi, lam_wrong=None, scalar_phase=True, kap12=0.0):
    L_ = Lam if lam_wrong is None else lam_wrong
    V = expm(-1j * nu * Lam * t); Vq = expm(-1j * nu * L_ * t)
    A = [np.zeros((3, 3), complex) for _ in range(4)]; dA = [[np.zeros((3, 3), complex) for _ in range(4)] for _ in range(4)]
    A[3] = V @ K @ V.conj().T; dA[0][3] = V @ (-1j * nu * (Lam @ K - K @ Lam)) @ V.conj().T     # dA[nu][mu] = d_nu A_mu
    W = [A[m] + Vq @ q[m] @ Vq.conj().T for m in range(4)]
    dW = [[dA[n][m] + Vq @ (dq[n][m] - (1j * nu * (L_ @ q[m] - q[m] @ L_) if n == 0 else 0)) @ Vq.conj().T
           for m in range(4)] for n in range(4)]
    L = 0.0
    for a in range(4):
        for b in range(4):
            F = dW[a][b] - dW[b][a] - 1j * (W[a] @ W[b] - W[b] @ W[a])
            L += -0.5 / g**2 * eta[a, a] * eta[b, b] * np.trace(F @ F).real
    Phis = []
    for i in range(3):
        ph = np.exp(-1j * om[i] * t)
        bg = V @ (ph * c[i]); bgdt = V @ (ph * (-1j * nu * Lam @ c[i] - 1j * om[i] * c[i]))
        if scalar_phase:
            fl = V @ (ph * xi[i]); fld = [V @ (ph * (dxi[i][0] - 1j * nu * Lam @ xi[i] - 1j * om[i] * xi[i]))] + [V @ (ph * dxi[i][k]) for k in (1, 2, 3)]
        else:
            fl = V @ xi[i]; fld = [V @ (dxi[i][0] - 1j * nu * Lam @ xi[i])] + [V @ dxi[i][k] for k in (1, 2, 3)]
        Phi = bg + fl; dPhi = [bgdt + fld[0]] + fld[1:]
        Phis.append(Phi)
        for m in range(4):
            DPhi = dPhi[m] - 1j * W[m] @ Phi
            L += eta[m, m] * np.vdot(DPhi, DPhi).real
        n2 = np.vdot(Phi, Phi).real
        L -= m2[i] * n2 + kap * n2**2
    if kap12:
        s = np.vdot(Phis[0], Phis[1]); L -= kap12 * 2 * (s**2).real
    return L


for amp in (1e-3, 0.3):
    q = [np.zeros((3, 3), complex)] + [herm(amp) for _ in range(3)]
    dq = [[np.zeros((3, 3), complex)] + [herm(amp) for _ in range(3)] for _ in range(4)]
    xi = [amp * (rng.normal(size=3) + 1j * rng.normal(size=3)) for _ in range(3)]
    dxi = [[amp * (rng.normal(size=3) + 1j * rng.normal(size=3)) for _ in range(4)] for _ in range(3)]
    ts = [0.0, 0.83, 3.7, 12.9, 57.1]
    Ls = [lagrangian(t, q, dq, xi, dxi) for t in ts]
    print(f'fluctuation amplitude {amp}: L(t) = {Ls[0]:.12f}, max |L(t) - L(0)| = {max(abs(v - Ls[0]) for v in Ls):.1e}')
    wrong = [lagrangian(t, q, dq, xi, dxi, lam_wrong=np.diag([1.0, 0.0, 1.0])) for t in ts]
    nophase = [lagrangian(t, q, dq, xi, dxi, scalar_phase=False) for t in ts]
    cross = [lagrangian(t, q, dq, xi, dxi, kap12=0.1) for t in ts]
    print('   controls (spread of L over t): wrong channel phase %.1e, scalar fluctuations without e^{-i w t} %.1e, kappa_12 = 0.1: %.1e'
          % (np.ptp(wrong), np.ptp(nophase), np.ptp(cross)))


==> anc/scripts/check_paper_formulas.py <==
"""Check the formulas of the paper exactly as printed (units g = Omega = 1 for the numerical parts).

 1. Eqs. (20), (23), (24)-(30), (31), (45): gauge field in temporal gauge, matrix form, gauge four-currents
    j^{mu a} = D_nu W^{mu nu a} for arbitrary constant f1, f2, nu, the matrix K^2 and the type ratio (sympy).
 2. Eqs. (37)-(38): scalar four-currents of the ansatz (35) (sympy).
 3. Eqs. (39)-(42), (46)-(50), (51): algebraic conditions for every row of Table I (data/table1_uniform.json).
 4. Eqs. (56)-(59), (C1)-(C6): radial equations against data/string_profiles_core.dat
    (second derivatives by finite differences, so the residuals are limited to about 1e-5 of the largest term).
Run: python3 check_paper_formulas.py   (from any folder)"""
import os, json
import numpy as np
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
I = sp.I
lam = [sp.Matrix([[0, 1, 0], [1, 0, 0], [0, 0, 0]]), sp.Matrix([[0, -I, 0], [I, 0, 0], [0, 0, 0]]),
       sp.Matrix([[1, 0, 0], [0, -1, 0], [0, 0, 0]]), sp.Matrix([[0, 0, 1], [0, 0, 0], [1, 0, 0]]),
       sp.Matrix([[0, 0, -I], [0, 0, 0], [I, 0, 0]]), sp.Matrix([[0, 0, 0], [0, 0, 1], [0, 1, 0]]),
       sp.Matrix([[0, 0, 0], [0, 0, -I], [0, I, 0]]), sp.diag(1, 1, -2) / sp.sqrt(3)]
fabc = [[[sp.simplify(-I / 4 * (lam[a] * lam[b] - lam[b] * lam[a]).multiply(lam[c]).trace()) for c in range(8)]
         for b in range(8)] for a in range(8)]
t, g, nu, eps, Om = sp.symbols('t g nu epsilon Omega', positive=True)
f1, f2, w = sp.symbols('f_1 f_2 omega', real=True)
p1p, p10, p1m, p3p, p30 = sp.symbols('phi_1p phi_10 phi_1m phi_3p phi_30', real=True)
zero = lambda e: sp.simplify(sp.expand(sp.expand_complex(e)).rewrite(sp.exp)) == 0

print('1) gauge fields and gauge currents')
W = [sp.Integer(0)] * 8   # channel form of Eq. (20) with general f1, f2, nu (Eq. (52) with constant profiles)
W[0] = 2 * f1 / g * sp.sin(nu * t); W[1] = -2 * f1 / g * sp.cos(nu * t)
W[5] = -2 * f1 / g * sp.sin(nu * t); W[6] = 2 * f1 / g * sp.cos(nu * t)
W[3] = 2 * f2 / g * sp.sin(2 * nu * t); W[4] = -2 * f2 / g * sp.cos(2 * nu * t)
W20 = [w_.subs({f1: eps / 3, f2: eps / 6, nu: Om / 2}) for w_ in W]
W20_printed = [2 * eps / (3 * g) * sp.sin(Om * t / 2), -2 * eps / (3 * g) * sp.cos(Om * t / 2), 0, eps / (3 * g) * sp.sin(Om * t),
               -eps / (3 * g) * sp.cos(Om * t), -2 * eps / (3 * g) * sp.sin(Om * t / 2), 2 * eps / (3 * g) * sp.cos(Om * t / 2), 0]
print('   Eq. (20) = channel form with f1=eps/3, f2=eps/6, nu=Omega/2:', all(zero(a - b) for a, b in zip(W20, W20_printed)))
Az = sp.zeros(3, 3)
for a in range(8): Az += g / 2 * W[a] * lam[a]
Lam = sp.diag(1, 0, -1); K = I * sp.Matrix([[0, f1, f2], [-f1, 0, -f1], [-f2, f1, 0]])
E = sp.diag(*[sp.exp(-I * nu * Lam[j, j] * t) for j in range(3)])
print('   Eq. (23) matrix form:', all(zero(x) for x in (E * K * E.H - Az)))
K2 = sp.Matrix([[f1**2 + f2**2, -f1 * f2, f1**2], [-f1 * f2, 2 * f1**2, f1 * f2], [f1**2, f1 * f2, f1**2 + f2**2]])
print('   Eq. (45) K^2:', sp.simplify(K * K - K2) == sp.zeros(3, 3))
Wd = [sp.diff(x, t) for x in W]
jt = [-g * sum(fabc[a][b][c] * W[b] * Wd[c] for b in range(8) for c in range(8)) for a in range(8)]   # j^a_t = j^{ta}
jz = [-sp.diff(x, t, 2) for x in W]                                                                    # j^a_z (lower index)
c, s = sp.cos(nu * t), sp.sin(nu * t)
jt_p = [6 * nu * f1 * f2 / g * c, 6 * nu * f1 * f2 / g * s, -2 * nu / g * (f1**2 + 2 * f2**2), 0, 0,
        6 * nu * f1 * f2 / g * c, 6 * nu * f1 * f2 / g * s, -2 * sp.sqrt(3) * nu / g * (f1**2 + 2 * f2**2)]
jz_p = [2 * nu**2 * f1 / g * s, -2 * nu**2 * f1 / g * c, 0, 8 * nu**2 * f2 / g * sp.sin(2 * nu * t),
        -8 * nu**2 * f2 / g * sp.cos(2 * nu * t), -2 * nu**2 * f1 / g * s, 2 * nu**2 * f1 / g * c, 0]
print('   Eqs. (24)-(30) gauge currents:', all(zero(a - b) for a, b in zip(jt + jz, jt_p + jz_p)))
F = sp.diff(Az, t)
tr2 = sp.simplify(sp.expand_complex((F**2).trace())); tr3 = sp.simplify(sp.expand_complex((F**3).trace()))
print('   App. B: tr F^2 = 4 nu^2 (f1^2 + 2 f2^2):', sp.simplify(tr2 - 4 * nu**2 * (f1**2 + 2 * f2**2)) == 0,
      '  tr F^3 = -12 nu^3 f1^2 f2:', sp.simplify(tr3 + 12 * nu**3 * f1**2 * f2) == 0)
tau = sp.sqrt(6) * tr3 / tr2**sp.Rational(3, 2)
tau_p = -3 * sp.sqrt(6) / 2 * f1**2 * f2 / (f1**2 + 2 * f2**2)**sp.Rational(3, 2)
rng = np.random.default_rng(0)
ok = all(abs(float((tau - tau_p).subs({f1: x, f2: y, nu: z}))) < 1e-12 for x, y, z in rng.uniform(-2, 2, (20, 3)) if z > 0.05)
print('   Eq. (31) type ratio (20 random points):', ok,
      '  tau = -1 at f2 = f1/2:', sp.simplify(tau_p.subs(f2, f1 / 2).subs(f1, sp.Symbol('a', positive=True))) == -1)

print('2) scalar currents')
ex = lambda x: sp.exp(I * x)
Phis = [sp.Matrix([p1p * ex(-(w + nu) * t), p10 * ex(-w * t), p1m * ex(-(w - nu) * t)]),
        sp.Matrix([-p1m * ex((w - nu) * t), p10 * ex(w * t), -p1p * ex((w + nu) * t)]),
        sp.Matrix([p3p * ex(-nu * t), p30, -p3p * ex(nu * t)])]
def J(a, mu):
    tot = 0
    for P in Phis:
        DP = sp.diff(P, t) if mu == 't' else -I * Az * P
        term = (P.H * lam[a] * DP)[0]
        tot += I * g / 2 * (term - sp.conjugate(term))
    return tot
Ct = 2 * p10 * ((w + nu / 2) * p1p + (w - nu / 2) * p1m) + nu * p3p * p30
Cz = f1 * ((p1p + p1m)**2 + 2 * p10**2 + p30**2) - f2 * (p10 * (p1p - p1m) + p3p * p30)
Dz = f2 * (p1p**2 + p1m**2 + p3p**2) - f1 * (p10 * (p1p - p1m) + p3p * p30)
J3 = g * ((w + nu) * p1p**2 - (w - nu) * p1m**2 + nu * p3p**2)
Jt_p = [g * Ct * c, g * Ct * s, J3, 0, 0, g * Ct * c, g * Ct * s, sp.sqrt(3) * J3]
Jz_p = [g * Cz * s, -g * Cz * c, 0, 2 * g * Dz * sp.sin(2 * nu * t), -2 * g * Dz * sp.cos(2 * nu * t), -g * Cz * s, g * Cz * c, 0]
print('   Eqs. (37)-(38):', all(zero(J(a, 't') - Jt_p[a]) and zero(J(a, 'z') - Jz_p[a]) for a in range(8)))

print('3) Table I and Eqs. (39)-(42), (46)-(51)')
for R in json.load(open(os.path.join(DATA, 'table1_uniform.json'))):
    e = R['eps']; F1, F2, N = e / 3, e / 6, 0.5; W_ = R['w']; M1, M3 = R['M1'], R['M3']
    a, b, cc = np.sqrt(R['e1']) * np.array(R['vt']); d, ee = np.sqrt(R['e3']) * np.array(R['ut'][:2])
    res = [N * (2 * F1**2 + 4 * F2**2) + ((N + W_) * a**2 + (N - W_) * cc**2 + N * d**2),
           3 * N * F1 * F2 - b * ((W_ + N / 2) * a + (W_ - N / 2) * cc) - N * d * ee / 2,
           N**2 * F1 - (F1 / 2 * ((a + cc)**2 + 2 * b**2 + ee**2) - F2 / 2 * (b * (a - cc) + d * ee)),
           4 * N**2 * F2 - (F2 * (a**2 + cc**2 + d**2) - F1 * (b * (a - cc) + d * ee)),
           M1 * a - (((W_ + N)**2 - F1**2 - F2**2) * a - F1**2 * cc + F1 * F2 * b),
           M1 * b - ((W_**2 - 2 * F1**2) * b + F1 * F2 * (a - cc)),
           M1 * cc - (((W_ - N)**2 - F1**2 - F2**2) * cc - F1**2 * a - F1 * F2 * b),
           M3 * d - ((N**2 - F2**2) * d + F1 * F2 * ee),
           M3 * ee - (-2 * F1**2 * ee + 2 * F1 * F2 * d),
           M3 - (1 - e**2 + np.sqrt((1 - e**2)**2 + 32 / 9 * e**2)) / 8]
    print(f'   eps = {e:.4f}: max residual {np.abs(res).max():.1e}')

print('4) radial equations (56)-(59), (C1)-(C6)')
D = np.loadtxt(os.path.join(DATA, 'string_profiles_core.dat')); P = json.load(open(os.path.join(DATA, 'string_params.json')))
w0 = P['ws'][0]; m1, m3 = P['m2s'][0], P['m2s'][2]; k1, k3 = P['kaps'][0], P['kaps'][2]
r = D[:, 0]; dr = r[2] - r[1]
V, dV = D[:, 1:14].T, D[:, 14:27].T
d2V = np.gradient(D[:, 14:27], dr, axis=0, edge_order=2).T
n_, ps, F1, F2, a, b, cc, _, _, _, d, ee, _ = V
n1, ps1, F1p, F2p, ap, bp, cp, _, _, _, dp_, ep, _ = dV
n2, ps2, F1pp, F2pp, app, bpp, cpp, _, _, _, dpp, epp, _ = d2V
lap = lambda q1, q2: q2 + q1 / r
Dq = lambda q, q1: ps2 * q + ps1 * q / r + 2 * ps1 * q1
M1r = m1 + 2 * k1 * (a**2 + b**2 + cc**2); M3r = m3 + 2 * k3 * (2 * d**2 + ee**2)
B = b * (a - cc) + d * ee
eqs = {
 '(56)': (lap(n1, n2), n_ * (ps1**2 + 2 * F1**2 + 4 * F2**2 + d**2) + (n_ + w0) * a**2 + (n_ - w0) * cc**2, np.abs(n2)),
 '(57)': (Dq(n_, n1) / np.sqrt(2), n_ * (3 * F1 * F2 - B / 2) - w0 * b * (a + cc), np.abs(ps2 * n_)),
 '(58)': (lap(F1p, F1pp), (ps1**2 - n_**2) * F1 - Dq(F2, F2p) / np.sqrt(2) + F1 / 2 * ((a + cc)**2 + 2 * b**2 + ee**2) - F2 / 2 * B, np.abs(F1pp)),
 '(59)': (lap(F2p, F2pp), (ps1**2 - 4 * n_**2) * F2 + np.sqrt(2) * Dq(F1, F1p) + F2 * (a**2 + cc**2 + d**2) - F1 * B, np.abs(F2pp)),
 '(C1)': (lap(ap, app), (M1r + F1**2 + F2**2 + ps1**2 / 2 - (w0 + n_)**2) * a + (F1**2 - ps1**2 / 2) * cc - F1 * F2 * b - Dq(b, bp) / np.sqrt(2), np.abs((w0 + n_)**2 * a)),
 '(C2)': (lap(bp, bpp), (M1r + 2 * F1**2 + ps1**2 - w0**2) * b - F1 * F2 * (a - cc) + (Dq(a, ap) - Dq(cc, cp)) / np.sqrt(2), np.abs(w0**2 * b)),
 '(C3)': (lap(cp, cpp), (M1r + F1**2 + F2**2 + ps1**2 / 2 - (w0 - n_)**2) * cc + (F1**2 - ps1**2 / 2) * a + F1 * F2 * b + Dq(b, bp) / np.sqrt(2), np.abs((w0 - n_)**2 * cc)),
 '(C4)': (lap(dp_, dpp), (M3r + F2**2 + ps1**2 - n_**2) * d - F1 * F2 * ee - Dq(ee, ep) / np.sqrt(2), np.abs(n_**2 * d)),
 '(C5)': (lap(ep, epp), (M3r + 2 * F1**2 + ps1**2) * ee - 2 * F1 * F2 * d + np.sqrt(2) * Dq(d, dp_), np.abs(M3r * ee)),
}
m = (r > 0.3) & (r < 100)
for k, (lhs, rhs, big) in eqs.items():
    scale = np.maximum(np.maximum(np.abs(lhs), np.abs(rhs)), big)[m].max()
    print(f'   {k}: max |LHS-RHS| = {np.abs(lhs - rhs)[m].max():.1e}, relative to largest term {np.abs(lhs - rhs)[m].max() / scale:.1e}')
cons = (F1p * F2 - F1 * F2p + np.sqrt(2) * ps1 * (F1**2 + F2**2 / 2 - n_**2 / 2) + (b * (ap - cp) - bp * (a - cc)) / 2
        + (ee * dp_ - d * ep) / 2 + ps1 / (2 * np.sqrt(2)) * ((a - cc)**2 + 2 * b**2 + 2 * d**2 + ee**2))
print(f'   (C6) constraint: max residual {np.abs(cons[m]).max():.1e} (terms ~ {np.abs(F1p * F2)[m].max():.1e})')
lhs, rhs, big = eqs['(59)']
print('   control, 4 nu^2 -> 3 nu^2 in (59): relative residual %.1e' % (np.abs(lhs - (rhs + n_**2 * F2))[m].max() / big[m].max()))


==> anc/scripts/check_radial_symbolic.py <==
"""Exact (symbolic) check of the radial equations (56)-(59) and (C1)-(C6) as printed in the paper.
Part 0 derives the component equations with sympy from the matrix system (C7), for the ansatz (52)-(53) written in
BW gauge (h denotes nu(r); a, b, c, d, e are phi_{1+}, phi_{10}, phi_{1-}, phi_{3+}, phi_{30}; u0 = (0, sin psi, -cos psi)).
 1. Each printed equation is compared with the derived one (they must agree up to an overall constant).
 2. Every component of the matrix equations is shown to reduce to +-1 times one of the nine printed equations,
    so the radial ansatz is consistent and the nine equations are complete.
Unlike the comparison with the tabulated profiles in check_paper_formulas.py, this check is exact, including the
small psi'^2 terms.
Run: python3 check_radial_symbolic.py   (takes a few minutes)"""
# 0) derivation of the component equations from the matrix system (C7)
import sympy as sp
r=sp.symbols('r',positive=True); g,w,m1,m3,k1,k3=sp.symbols('g omega m1sq m3sq kappa1 kappa3',real=True)
names=['h','psi','f1','f2','p1p','p10','p1m','p3p','p30']
FN={n:sp.Function(n)(r) for n in names}
h,psi,f1,f2,a,b,c,d,e=[FN[n] for n in names]
e1=sp.Matrix([1,0,0]); P=sp.symbols('P',real=True)
n=sp.Matrix([0,sp.cos(P),sp.sin(P)]); u0=sp.Matrix([0,sp.sin(P),-sp.cos(P)])
R=sp.Matrix.hstack((e1+n)/sp.sqrt(2),u0,(e1-n)/sp.sqrt(2))
a0=sp.simplify(R.T*R.diff(P))
Lam=sp.diag(1,0,-1)
E=lambda i,j: sp.Matrix(3,3,lambda p,q: 1 if (p,q)==(i,j) else 0)
Ht=h*Lam
Kt=f1*(E(0,1)-E(1,0))-f1*(E(1,2)-E(2,1))+f2*(E(0,2)-E(2,0))
p1=sp.Matrix([a,b,c]); p2=sp.Matrix([-c,b,-a]); p3=sp.Matrix([d,e,-d])
ps=[(p1,w,m1,k1),(p2,-w,m1,k1),(p3,0,m3,k3)]
comm=lambda X,Y: X*Y-Y*X; acomm=lambda X,Y: X*Y+Y*X
tl=lambda X: X-sp.eye(3)*X.trace()/3
A=psi.diff(r)*a0
def lapM(X):
    return X.diff(r,2)+X.diff(r)/r+2*comm(A,X.diff(r))+comm(psi.diff(r,2)*a0+A/r,X)+comm(A,comm(A,X))
def lapV(v):
    return v.diff(r,2)+v.diff(r)/r+2*A*v.diff(r)+(psi.diff(r,2)*a0+A/r)*v+A*A*v
eqH=lapM(Ht)-(comm(Kt,comm(Ht,Kt))+(g**2/2)*sum((tl(acomm(wi*sp.eye(3)+Ht,p*p.T)) for p,wi,_,_ in ps),sp.zeros(3,3)))
eqK=lapM(Kt)-(-comm(Ht,comm(Ht,Kt))+(g**2/2)*sum((acomm(Kt,p*p.T) for p,_,_,_ in ps),sp.zeros(3,3)))
eqs={'h':eqH[0,0],'psi':eqH[0,1],'f1':eqK[0,1],'f2':eqK[0,2]}
chk={'H(1,1)':eqH[1,1],'H(2,2)+H(0,0)':eqH[2,2]+eqH[0,0],'H(0,2)':eqH[0,2],'H(1,2)-H(0,1)':eqH[1,2]-eqH[0,1],'K12+K01':eqK[1,2]+eqK[0,1]}
for p,wi,mi,ki,tag in [(ps[0][0],w,m1,k1,'1'),(ps[2][0],0,m3,k3,'3')]:
    ev=lapV(p)-((mi+2*ki*(p.T*p)[0])*p-(wi*sp.eye(3)+Ht)**2*p-Kt*Kt*p)
    if tag=='1':
        eqs['p1p'],eqs['p10'],eqs['p1m']=ev[0],ev[1],ev[2]
    else:
        eqs['p3p'],eqs['p30']=ev[0],ev[1]; chk['p3: ev0+ev2']=ev[0]+ev[2]
# r-constraint: [H,H']+[K,K'] = g^2/2 sum (phi phi'^T - phi' phi^T), in rotating frame: X' -> X~' + [A,X~]
Hp=Ht.diff(r)+comm(A,Ht); Kp=Kt.diff(r)+comm(A,Kt)
cons=comm(Ht,Hp)+comm(Kt,Kp)-(g**2/2)*sum(((p*(p.diff(r)+A*p).T-(p.diff(r)+A*p)*p.T) for p,_,_,_ in ps),sp.zeros(3,3))
for k in chk: chk[k]=sp.simplify(chk[k])
print('consistency of the matrix components (all 0):', all(v == 0 for v in chk.values()))
eqs={k:sp.simplify(sp.expand(v)) for k,v in eqs.items()}
consc={f'({i},{j})':sp.simplify(sp.expand(cons[i,j])) for i in range(3) for j in range(3) if i<j}

D = lambda q: sp.diff(q, r); ps1 = D(psi); s2 = sp.sqrt(2)
Dq = lambda q: D(ps1) * q + ps1 * q / r + 2 * ps1 * D(q)
lap = lambda q: D(D(q)) + D(q) / r
nu = h; M1 = m1 + 2 * k1 * (a**2 + b**2 + c**2); M3 = m3 + 2 * k3 * (2 * d**2 + e**2); Bk = b * (a - c) + d * e
printed = {
 '(56)': ('h', lap(nu) - (nu * (ps1**2 + 2 * f1**2 + 4 * f2**2 + g**2 * d**2) + g**2 * ((nu + w) * a**2 + (nu - w) * c**2))),
 '(57)': ('psi', Dq(nu) / s2 - (nu * (3 * f1 * f2 - g**2 / 2 * Bk) - g**2 * w * b * (a + c))),
 '(58)': ('f1', lap(f1) - ((ps1**2 - nu**2) * f1 - Dq(f2) / s2 + g**2 / 2 * f1 * ((a + c)**2 + 2 * b**2 + e**2) - g**2 / 2 * f2 * Bk)),
 '(59)': ('f2', lap(f2) - ((ps1**2 - 4 * nu**2) * f2 + s2 * Dq(f1) + g**2 * f2 * (a**2 + c**2 + d**2) - g**2 * f1 * Bk)),
 '(C1)': ('p1p', lap(a) - ((M1 + f1**2 + f2**2 + ps1**2 / 2 - (w + nu)**2) * a + (f1**2 - ps1**2 / 2) * c - f1 * f2 * b - Dq(b) / s2)),
 '(C2)': ('p10', lap(b) - ((M1 + 2 * f1**2 + ps1**2 - w**2) * b - f1 * f2 * (a - c) + Dq(a - c) / s2)),
 '(C3)': ('p1m', lap(c) - ((M1 + f1**2 + f2**2 + ps1**2 / 2 - (w - nu)**2) * c + (f1**2 - ps1**2 / 2) * a + f1 * f2 * b + Dq(b) / s2)),
 '(C4)': ('p3p', lap(d) - ((M3 + f2**2 + ps1**2 - nu**2) * d - f1 * f2 * e - Dq(e) / s2)),
 '(C5)': ('p30', lap(e) - ((M3 + 2 * f1**2 + ps1**2) * e - 2 * f1 * f2 * d + s2 * Dq(d))),
}
own = {'h': h, 'psi': psi, 'f1': f1, 'f2': f2, 'p1p': a, 'p10': b, 'p1m': c, 'p3p': d, 'p30': e}
print('1) printed equations vs derivation')
for lab, (k, pv) in printed.items():
    dv = sp.expand(eqs[k]); pv = sp.expand(pv); top = D(D(own[k]))
    fac = sp.simplify(pv.coeff(top) / dv.coeff(top))
    print(f'   {lab}: printed = ({fac}) x derived, remainder = {sp.simplify(sp.expand(pv - fac * dv))}')
cons_p = (D(f1) * f2 - f1 * D(f2) + s2 * ps1 * (f1**2 + f2**2 / 2 - nu**2 / 2) + g**2 / 2 * (b * D(a - c) - D(b) * (a - c))
          + g**2 / 2 * (e * D(d) - d * D(e)) + g**2 / (2 * s2) * ps1 * ((a - c)**2 + 2 * b**2 + 2 * d**2 + e**2))
for key, cv in consc.items():
    cv = sp.expand(cv)
    if cv != 0:
        fac = sp.simplify(sp.expand(cons_p).coeff(D(f1)) / cv.coeff(D(f1)))
        print(f'   (C6) vs constraint component {key}: factor {fac}, remainder {sp.simplify(sp.expand(cons_p - fac * cv))}')
print('2) every component of the matrix equations reduces to one printed equation')
base = {k: sp.expand(v) for k, v in eqs.items()}
def classify(x):
    x = sp.expand(x)
    if sp.simplify(x) == 0: return '0'
    for k, v in base.items():
        for fac in (1, -1):
            if sp.simplify(x - fac * v) == 0: return f'{fac:+d} x {k}'
    return 'NOT REDUCIBLE'
res = [classify(eqH[i, j]) for i in range(3) for j in range(3)] + [classify(eqK[i, j]) for i in range(3) for j in range(3)]
for p, wi, mi, ki in ps:
    ev = lapV(p) - ((mi + 2 * ki * (p.T * p)[0]) * p - (wi * sp.eye(3) + Ht)**2 * p - Kt * Kt * p)
    res += [classify(ev[k]) for k in range(3)]
print('   Gauss law (H):', res[:9]); print('   z equation (K):', res[9:18]); print('   scalar fields:', res[18:])
print('   all reducible:', 'NOT REDUCIBLE' not in res)


==> anc/scripts/check_string.py <==
"""The 8-type electric string solves the full time-dependent field equations (Sec. III D, Appendix D).

Builds the temporal gauge fields (52) and scalar fields (53) of the paper from data/string_profiles_core.dat
(Hermite splines of the tabulated profiles and their derivatives) and evaluates, by finite differences in t and r,
    D_mu F^{mu nu} + (i g^2/2) sum_i [D^nu Phi_i Phi_i^+ - Phi_i (D^nu Phi_i)^+]_traceless = 0   (nu = t, r, z)
    D_mu D^mu Phi_i + (m_i^2 + 2 kappa_i |Phi_i|^2) Phi_i = 0
in cylindrical coordinates, with A = (g/2) W^a lambda^a, metric (+,-,-,-), g = Omega = 1. Nothing from the radial
equations is used. Residuals are compared with the largest term at each point (Appendix D quotes <= 1.2e-5).
Control: the same check with Phi_3 rescaled by 1%.
Run: python3 check_string.py   (takes several minutes)"""
import os, json
import numpy as np
from scipy.interpolate import CubicHermiteSpline

HERE = os.path.dirname(os.path.abspath(__file__)); DATA = os.path.join(HERE, '..', 'data')
g = 1.0; s3 = np.sqrt(3.0)
lam = np.zeros((8, 3, 3), complex)
lam[0] = [[0, 1, 0], [1, 0, 0], [0, 0, 0]]; lam[1] = [[0, -1j, 0], [1j, 0, 0], [0, 0, 0]]
lam[2] = [[1, 0, 0], [0, -1, 0], [0, 0, 0]]; lam[3] = [[0, 0, 1], [0, 0, 0], [1, 0, 0]]
lam[4] = [[0, 0, -1j], [0, 0, 0], [1j, 0, 0]]; lam[5] = [[0, 0, 0], [0, 0, 1], [0, 1, 0]]
lam[6] = [[0, 0, 0], [0, 0, -1j], [0, 1j, 0]]; lam[7] = np.diag([1, 1, -2]) / s3


class String:
    """Eqs. (52)-(53). Columns of the table: Omega r, nu, psi, f1, f2, phi_1(+,0,-), phi_2(+,0,-), phi_3(+,0,-), then d/dr."""
    def __init__(self, D, P, pert=None):
        names = ['nu', 'psi', 'f1', 'f2'] + [f'p{i}{c}' for i in range(3) for c in range(3)]
        self.sp = {nm: CubicHermiteSpline(D[:, 0], D[:, 1 + k], D[:, 14 + k]) for k, nm in enumerate(names)}
        self.ws, self.m2s, self.kaps = P['ws'], P['m2s'], P['kaps']; self.pert = pert or {}

    def fields(self, t, r):
        nu = self.sp['nu'](r); f1 = self.sp['f1'](r); f2 = self.sp['f2'](r)
        nup = self.sp['nu'].derivative()(r); pp = self.sp['psi'].derivative()(r)
        Wz = np.zeros(8); Wr = np.zeros(8)
        Wz[0] = 2 * f1 * np.sin(nu * t); Wz[1] = -2 * f1 * np.cos(nu * t); Wz[5] = -2 * f1 * np.sin(nu * t); Wz[6] = 2 * f1 * np.cos(nu * t)
        Wz[3] = 2 * f2 * np.sin(2 * nu * t); Wz[4] = -2 * f2 * np.cos(2 * nu * t)
        Wr[0] = np.sqrt(2) * pp * np.sin(nu * t); Wr[1] = -np.sqrt(2) * pp * np.cos(nu * t)
        Wr[5] = np.sqrt(2) * pp * np.sin(nu * t); Wr[6] = -np.sqrt(2) * pp * np.cos(nu * t)
        Wr[2] = -t * nup; Wr[7] = -s3 * t * nup
        Ar = g / 2 * np.einsum('a,aij->ij', Wr, lam); Az = g / 2 * np.einsum('a,aij->ij', Wz, lam)
        mu = [nu, 0.0, -nu]
        Phis = [self.pert.get(i, 1.0) * np.array([self.sp[f'p{i}{j}'](r) * np.exp(-1j * (self.ws[i] + mu[j]) * t) for j in range(3)])
                for i in range(3)]
        return Ar, Az, Phis


def fd(f, x, h):
    return (-f(x + 2 * h) + 8 * f(x + h) - 8 * f(x - h) + f(x - 2 * h)) / (12 * h)


def comm(a, b): return a @ b - b @ a
def tl(a): return a - np.trace(a) / 3 * np.eye(3)


def residuals(S, t, r, h=4e-3):
    Ar = lambda t, r: S.fields(t, r)[0]; Az = lambda t, r: S.fields(t, r)[1]; Ph = lambda t, r, i: S.fields(t, r)[2][i]
    Ftr = lambda t, r: fd(lambda s: Ar(s, r), t, h)                       # A_t = 0
    Ftz = lambda t, r: fd(lambda s: Az(s, r), t, h)
    Frz = lambda t, r: fd(lambda s: Az(t, s), r, h) - 1j * comm(Ar(t, r), Az(t, r))
    ar, az, phis = S.fields(t, r); ftr, ftz, frz = Ftr(t, r), Ftz(t, r), Frz(t, r)
    DFt = (1 / r) * fd(lambda s: s * Ftr(t, s), r, h) - 1j * comm(ar, ftr) - 1j * comm(az, ftz)
    DFr = fd(lambda s: -Ftr(s, r), t, h) - 1j * comm(az, -frz)
    DFz = fd(lambda s: -Ftz(s, r), t, h) + (1 / r) * fd(lambda s: s * Frz(t, s), r, h) - 1j * comm(ar, frz)
    Jt = np.zeros((3, 3), complex); Jr = np.zeros((3, 3), complex); Jz = np.zeros((3, 3), complex); scal = []
    for i in range(3):
        P = phis[i]
        DtP = fd(lambda s: Ph(s, r, i), t, h); DrP = fd(lambda s: Ph(t, s, i), r, h) - 1j * ar @ P; DzP = -1j * az @ P
        for Dup, J in [(DtP, Jt), (-DrP, Jr), (-DzP, Jz)]:
            J += (1j * g**2 / 2) * tl(np.outer(Dup, P.conj()) - np.outer(P, Dup.conj()))
        d2t = (-Ph(t + 2 * h, r, i) + 16 * Ph(t + h, r, i) - 30 * P + 16 * Ph(t - h, r, i) - Ph(t - 2 * h, r, i)) / (12 * h * h)
        rDr = lambda s: s * (fd(lambda q: Ph(t, q, i), s, h) - 1j * Ar(t, s) @ Ph(t, s, i))
        res = d2t - (1 / r) * fd(rDr, r, h) + 1j * ar @ DrP + 1j * az @ DzP + (S.m2s[i] + 2 * S.kaps[i] * np.vdot(P, P).real) * P
        scal.append(np.abs(res).max())
    ym = max(np.abs(DFt + Jt).max(), np.abs(DFr + Jr).max(), np.abs(DFz + Jz).max())
    scale = max(np.abs(DFt).max(), np.abs(DFz).max(), np.abs(Jt).max(), np.abs(Jz).max())
    return ym, max(scal), scale


if __name__ == '__main__':
    D = np.loadtxt(os.path.join(DATA, 'string_profiles_core.dat')); P = json.load(open(os.path.join(DATA, 'string_params.json')))
    S = String(D, P); worst = 0; rel = 0
    for t in [0.0, 1.3, 7.6, 32.0]:
        for r in [0.7, 1.9, 3.5, 5.7, 13.0, 31.0, 71.0]:
            ym, sc, scale = residuals(S, t, r)
            worst = max(worst, ym, sc); rel = max(rel, max(ym, sc) / scale)
            print(f'Omega t = {t:5.1f}, Omega r = {r:5.1f}: gauge {ym:.1e}, scalar {sc:.1e}, largest term {scale:.1e}', flush=True)
    print('worst absolute residual %.2e, worst relative to the largest term %.2e' % (worst, rel))
    print('control, Phi_3 x 1.01:', ['%.1e' % x for x in residuals(String(D, P, pert={2: 1.01}), 1.3, 1.9)])


==> anc/scripts/check_uniform.py <==
"""Homogeneous 8-type solutions of Sec. III B (Table I), in units g = Omega = 1.

1. Re-solves the algebraic conditions, Eqs. (39)-(42) and (46)-(50) of the paper, from a perturbed seed for every
   row of Table I and compares with data/table1_uniform.json.
2. Independent check: builds the temporal-gauge fields of Eqs. (20) and (35) as 3x3 matrices
   and evaluates the full field equations of the Lagrangian with exact time derivatives:
       Gauss:   -i[A_z, d_t A_z]   = -(g^2/2) P(X^t),  X^t = sum_i i(d_t Phi Phi^+ - Phi d_t Phi^+)
       z-eq:    -d_t^2 A_z         = -(g^2/2) P(X^z),  X^z = -sum_i (A_z Phi Phi^+ + Phi Phi^+ A_z)
       scalar:  d_t^2 Phi + A_z^2 Phi + m^2 Phi + 2 kappa |Phi|^2 Phi = 0
   with A = (g/2) W^a lambda^a, metric (+,-,-,-), P = traceless part. Only M^2 = m^2 + 2 kappa eta^2 enters.
3. Negative control: the same check with eta_3 changed by 1%.
Run from this folder: python3 check_uniform.py"""
import json, os
import numpy as np
from scipy.optimize import fsolve

HERE = os.path.dirname(os.path.abspath(__file__))
rows = json.load(open(os.path.join(HERE, '..', 'data', 'table1_uniform.json')))
s3 = np.sqrt(3.0)
lam = np.zeros((8, 3, 3), complex)
lam[0] = [[0, 1, 0], [1, 0, 0], [0, 0, 0]]; lam[1] = [[0, -1j, 0], [1j, 0, 0], [0, 0, 0]]
lam[2] = [[1, 0, 0], [0, -1, 0], [0, 0, 0]]; lam[3] = [[0, 0, 1], [0, 0, 0], [1, 0, 0]]
lam[4] = [[0, 0, -1j], [0, 0, 0], [1j, 0, 0]]; lam[5] = [[0, 0, 0], [0, 0, 1], [0, 1, 0]]
lam[6] = [[0, 0, 0], [0, 0, -1j], [0, 1j, 0]]; lam[7] = np.diag([1, 1, -2]) / s3
Om, g, nu = 1.0, 1.0, 0.5


def algebraic(X, eps):
    """Eqs. (39)-(42), (46)-(50), (36): 4 Yang-Mills + 5 scalar conditions + 2 normalizations (one condition is redundant)."""
    w, e1, e3, M1, M3, xp, x0, xm, yp, y0 = X
    f1, f2 = eps / 3, eps / 6
    p1p, p10, p1m = np.sqrt(e1) * xp, np.sqrt(e1) * x0, np.sqrt(e1) * xm
    p3p, p30 = np.sqrt(e3) * yp, np.sqrt(e3) * y0
    return np.array([
        nu * (2 * f1**2 + 4 * f2**2) + g**2 * ((nu + w) * p1p**2 + (nu - w) * p1m**2 + nu * p3p**2),
        3 * nu * f1 * f2 - g**2 * p10 * ((w + nu / 2) * p1p + (w - nu / 2) * p1m) - g**2 / 2 * nu * p3p * p30,
        g**2 * f1 * (0.5 * (p1p + p1m)**2 + p10**2 + 0.5 * p30**2) - g**2 / 2 * f2 * (p10 * (p1p - p1m) + p3p * p30) - nu**2 * f1,
        g**2 * f2 * (p1p**2 + p1m**2 + p3p**2) - g**2 * f1 * (p10 * (p1p - p1m) + p3p * p30) - 4 * nu**2 * f2,
        ((w + nu)**2 - f1**2 - f2**2 - M1) * p1p - (f1**2 * p1m - f1 * f2 * p10),
        (w**2 - 2 * f1**2 - M1) * p10 + f1 * f2 * (p1p - p1m),
        ((w - nu)**2 - f1**2 - f2**2 - M1) * p1m - (f1**2 * p1p + f1 * f2 * p10),
        (nu**2 - f2**2 - M3) * p3p + f1 * f2 * p30,
        (-2 * f1**2 - M3) * p30 + 2 * f1 * f2 * p3p,
        xp**2 + x0**2 + xm**2 - 1,
        2 * yp**2 + y0**2 - 1])


def solve_row(eps, seed):
    # 11 equations, 10 unknowns (one YM equation redundant): least-squares Newton via fsolve on 10 of them,
    # then report all 11.
    F = lambda X: np.delete(algebraic(X, eps), 1)
    X = fsolve(F, seed, xtol=1e-13)
    return X, np.abs(algebraic(X, eps)).max()


def fields(t, R, eta3_factor=1.0):
    eps = R['eps']; w = R['w']; e1 = np.sqrt(R['e1']); e3 = np.sqrt(R['e3']) * eta3_factor
    xp, x0, xm = R['vt']; yp, y0 = R['ut'][0], R['ut'][1]
    a = 2 * eps / (3 * g); b = eps / (3 * g)
    W = np.zeros(8); dW = np.zeros(8); d2W = np.zeros(8)
    c, s = np.cos(Om * t / 2), np.sin(Om * t / 2); C, S = np.cos(Om * t), np.sin(Om * t)
    W[0], W[1], W[5], W[6], W[3], W[4] = a * s, -a * c, -a * s, a * c, b * S, -b * C
    dW[0], dW[1], dW[5], dW[6], dW[3], dW[4] = a * c / 2, a * s / 2, -a * c / 2, -a * s / 2, b * C, b * S
    d2W[:] = 0; d2W[[0, 1, 5, 6]] = -W[[0, 1, 5, 6]] / 4; d2W[[3, 4]] = -W[[3, 4]]
    M = lambda v: (g / 2) * np.einsum('a,aij->ij', v, lam)
    freqs = [np.array([w + Om / 2, w, w - Om / 2]), np.array([-(w - Om / 2), -w, -(w + Om / 2)]), np.array([Om / 2, 0, -Om / 2])]
    amps = [e1 * np.array([xp, x0, xm]), e1 * np.array([-xm, x0, -xp]), e3 * np.array([yp, y0, -yp])]
    Phis = [(A * np.exp(-1j * f * t), -1j * f * A * np.exp(-1j * f * t), -f**2 * A * np.exp(-1j * f * t)) for A, f in zip(amps, freqs)]
    return M(W), M(dW), M(d2W), Phis, R


def residual(t, R, eta3_factor=1.0, kappa=0.25):
    Az, dAz, d2Az, Phis, R = fields(t, R, eta3_factor)
    eta2 = [R['e1'], R['e1'], R['e3']]; Msq = [R['M1'], R['M1'], R['M3']]
    m2 = [Msq[i] - 2 * kappa * eta2[i] for i in range(3)]
    P = lambda X: X - np.trace(X) / 3 * np.eye(3)
    Xt = sum(1j * (np.outer(dp, p.conj()) - np.outer(p, dp.conj())) for p, dp, _ in Phis)
    Xz = -sum(Az @ np.outer(p, p.conj()) + np.outer(p, p.conj()) @ Az for p, _, _ in Phis)
    gauss = -1j * (Az @ dAz - dAz @ Az) + g**2 / 2 * P(Xt)
    zeq = -d2Az + g**2 / 2 * P(Xz)
    scal = [d2p + Az @ Az @ p + m2[i] * p + 2 * kappa * np.vdot(p, p).real * p for i, (p, _, d2p) in enumerate(Phis)]
    scale = max(np.abs(Az @ dAz).max(), np.abs(d2Az).max())
    return np.abs(gauss).max(), np.abs(zeq).max(), max(np.abs(x).max() for x in scal), scale


if __name__ == '__main__':
    rng = np.random.default_rng(1)
    print('1) algebraic conditions, re-solved from a 2%-perturbed seed:')
    for R in rows:
        X0 = np.array([R['w'], R['e1'], R['e3'], R['M1'], R['M3'], *R['vt'], R['ut'][0], R['ut'][1]])
        X, res = solve_row(R['eps'], X0 * (1 + 0.02 * rng.standard_normal(10)))
        print(f"  eps={R['eps']:.4f}: max |cond| = {res:.1e}; max |X - table| = {np.abs(X - X0).max():.1e}; "
              f"M3^2 closed form {(1/8)*(1-R['eps']**2+np.sqrt((1-R['eps']**2)**2+32/9*R['eps']**2)):.6f} vs {X[4]:.6f}")
    print('2) full field equations from the Lagrangian (temporal gauge, exact time derivatives):')
    worst = 0
    for R in rows:
        for t in [0.0, 0.77, 3.1, 11.4]:
            ga, ze, sc, scale = residual(t, R); worst = max(worst, ga, ze, sc)
        print(f"  eps={R['eps']:.4f}: Gauss {ga:.1e}, z-eq {ze:.1e}, scalars {sc:.1e} (terms ~{scale:.1e})")
    print('  worst over rows and times: %.1e' % worst)
    print('3) control, eta_3 x 1.01 at eps=1/3, t=0.77:', ['%.1e' % x for x in residual(0.77, rows[0], 1.01)[:3]])


==> anc/scripts/make_figs_arxiv.py <==
"""Figures for the arXiv version of the 8-type paper (single-column panels, axes through the origin).
Usage: python3 make_figs_arxiv.py DATA_DIR OUT_DIR
DATA_DIR must contain string_profiles_core.dat, string_profiles_full.dat (units g = Omega = 1)
and omega1_units/curve2.json (two-scalar branch, units g = Omega1 = 1)."""
import json, os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

DATA, OUT = sys.argv[1], sys.argv[2]
plt.rcParams.update({'font.size': 9, 'font.family': 'sans-serif', 'mathtext.fontset': 'dejavusans',
                     'axes.linewidth': 0.6, 'axes.edgecolor': '#555555', 'xtick.color': '#333333', 'ytick.color': '#333333',
                     'xtick.major.size': 3, 'ytick.major.size': 3, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6,
                     'xtick.direction': 'in', 'ytick.direction': 'in', 'lines.linewidth': 1.4, 'legend.fontsize': 8,
                     'pdf.fonttype': 42})
C1, C2, C3 = '#5E81B5', '#E19C24', '#8FB032'      # default plot colours of the 3-type paper's figures
W, H = 3.4, 2.1


def axes_through_origin(ax, xlabel, ylabel):
    ax.spines['left'].set_position('zero'); ax.spines['bottom'].set_position('zero')
    ax.spines['right'].set_visible(False); ax.spines['top'].set_visible(False)
    ax.annotate(xlabel, xy=(1.0, 0.0), xycoords=('axes fraction', 'data'), xytext=(4, 0), textcoords='offset points',
                ha='left', va='center', fontsize=9)
    ax.annotate(ylabel, xy=(0.0, 1.0), xycoords=('data', 'axes fraction'), xytext=(0, 6), textcoords='offset points',
                ha='center', va='bottom', fontsize=9)


def save(fig, name):
    fig.savefig(os.path.join(OUT, name), bbox_inches='tight', pad_inches=0.03)
    plt.close(fig)


# two-scalar branch
thstar = 0.444018
c = sorted(json.load(open(os.path.join(DATA, 'omega1_units', 'curve2.json'))), key=lambda d: d['theta'])
th = np.array([d['theta'] for d in c]); E = np.array([d['E'] for d in c]) / 3          # gE/Omega^2
W8 = E * np.cos(2 * th) / np.sqrt(3)
e1 = np.array([d['eta1sq'] for d in c]) / 3; e2 = np.array([d['eta2sq'] for d in c]) / 3
fig, ax = plt.subplots(figsize=(W, H))
ax.axvspan(0, thstar, color='#eeeeee', lw=0)
ax.plot(th, W8, color=C1); ax.set_xlim(0, np.pi / 4); ax.set_ylim(0, 0.12)
ax.set_xticks([0, 0.2, 0.4, 0.6]); ax.set_yticks([0.02, 0.04, 0.06, 0.08, 0.10])
axes_through_origin(ax, r'$\theta$', r'$gW^8_{tz}/\Omega^2$')
save(fig, 'TwoScalarW8.pdf')
fig, ax = plt.subplots(figsize=(W, H))
ax.axvspan(0, thstar, color='#eeeeee', lw=0)
ax.plot(th, e1, color=C1, label=r'$g^2\eta_1^2/\Omega^2$'); ax.plot(th, e2, color=C2, label=r'$g^2\eta_2^2/\Omega^2$')
ax.set_xlim(0, np.pi / 4); ax.set_ylim(0, 1.6); ax.set_xticks([0, 0.2, 0.4, 0.6]); ax.set_yticks([0.5, 1.0, 1.5])
ax.legend(frameon=False, loc='upper left', bbox_to_anchor=(0.02, 0.98))
axes_through_origin(ax, r'$\theta$', '')
save(fig, 'TwoScalarEta.pdf')

# string profiles
D = np.loadtxt(os.path.join(DATA, 'string_profiles_core.dat'))
r, nu, psi, f1, f2 = D[:, 0], D[:, 1], D[:, 2], D[:, 3], D[:, 4]
p1p, p3p, p30 = D[:, 5], D[:, 11], D[:, 12]
nup, psip = D[:, 14], D[:, 15]
tau = -(3 * np.sqrt(6) / 2) * f1**2 * f2 / (f1**2 + 2 * f2**2)**1.5
Wtz = 2 * np.sqrt(2) * nu * np.sqrt(f1**2 + 2 * f2**2); Wtr = 2 * np.sqrt(nup**2 + nu**2 * psip**2)
m = r <= 35
fig, ax = plt.subplots(figsize=(W, H))
ax.plot(r[m], f1[m], color=C1, label=r'$f_1/\Omega$'); ax.plot(r[m], f2[m], color=C2, label=r'$f_2/\Omega$')
ax.set_xlim(0, 35); ax.set_ylim(-0.03, 0.07); ax.set_xticks([5, 10, 15, 20, 25, 30]); ax.set_yticks([-0.02, 0.02, 0.04, 0.06])
ax.legend(frameon=False, loc='upper right')
axes_through_origin(ax, r'$\Omega r$', '')
save(fig, 'GaugeProfiles.pdf')

m2 = r <= 17
fig, ax = plt.subplots(figsize=(W, H))
for y in (-1, 1): ax.axhline(y, color='#999999', lw=0.5, ls=':')
ax.plot(r[m2], tau[m2], color=C1)
ax.set_xlim(0, 17); ax.set_ylim(-1.15, 1.15); ax.set_xticks([5, 10, 15]); ax.set_yticks([-1, -0.5, 0.5, 1])
axes_through_origin(ax, r'$\Omega r$', r'$\tau$')
save(fig, 'TypeRatio.pdf')

fig, ax = plt.subplots(figsize=(W, H))
ax.plot(r[m], p1p[m], color=C1, label=r'$g\phi_{1+}/\Omega$'); ax.plot(r[m], p3p[m], color=C2, label=r'$g\phi_{3+}/\Omega$')
ax.plot(r[m], p30[m], color=C3, label=r'$g\phi_{30}/\Omega$')
ax.set_xlim(0, 35); ax.set_ylim(-0.08, 0.2); ax.set_xticks([5, 10, 15, 20, 25, 30]); ax.set_yticks([-0.05, 0.05, 0.1, 0.15])
ax.legend(frameon=False, loc='upper right')
axes_through_origin(ax, r'$\Omega r$', '')
save(fig, 'ScalarProfiles.pdf')

fig, ax = plt.subplots(figsize=(W, H))
ax.plot(r[m], Wtz[m], color=C1, label=r'$g|W_{tz}|/\Omega^2$'); ax.plot(r[m], Wtr[m], color=C2, label=r'$g|W_{tr}|/\Omega^2$')
ax.set_xlim(0, 35); ax.set_ylim(0, 0.125); ax.set_xticks([5, 10, 15, 20, 25, 30]); ax.set_yticks([0.02, 0.04, 0.06, 0.08, 0.1, 0.12])
ax.legend(frameon=False, loc='upper right')
axes_through_origin(ax, r'$\Omega r$', '')
save(fig, 'RadialField.pdf')

F = np.loadtxt(os.path.join(DATA, 'string_profiles_full.dat')); R_, N_, G1, G2 = F[:, 0], F[:, 1], F[:, 3], F[:, 4]
mm = R_ >= 0.4
fig, ax = plt.subplots(figsize=(W, H))
ax.semilogx(R_[mm], N_[mm] / 0.5 - 1, color=C1, lw=1.0)
ax.set_xlim(0.4, R_[-1]); ax.set_ylim(-0.0075, 0.0055)
ax.spines['right'].set_visible(False); ax.spines['top'].set_visible(False); ax.spines['bottom'].set_position(('data', 0))
ax.annotate(r'$\Omega r$', xy=(1.0, 0.0), xycoords=('axes fraction', 'data'), xytext=(4, 0), textcoords='offset points', ha='left', va='center')
ax.annotate(r'$2\nu/\Omega-1$', xy=(0.0, 1.0), xycoords='axes fraction', xytext=(0, 6), textcoords='offset points', ha='center', va='bottom')
ax.tick_params(axis='x', which='both', labelbottom=False)
for xv in (1, 10, 100, 1000): ax.text(xv, -0.0074, f'{xv}', ha='center', va='bottom', fontsize=8, color='#333333')
save(fig, 'Frequency.pdf')

edges = np.logspace(np.log10(17), np.log10(R_[-1]), 30); mid = np.sqrt(edges[:-1] * edges[1:])
env = lambda G: [np.max(np.sqrt(R_[(R_ >= a) & (R_ < b)]) * np.abs(G[(R_ >= a) & (R_ < b)])) for a, b in zip(edges[:-1], edges[1:])]
fig, ax = plt.subplots(figsize=(W, H))
ax.semilogx(mid, env(G1), color=C1, marker='o', ms=3, label=r'$\sqrt{\Omega r}\,|f_1|/\Omega$')
ax.semilogx(mid, env(G2), color=C2, marker='o', ms=3, label=r'$\sqrt{\Omega r}\,|f_2|/\Omega$')
ax.set_xlim(10, 6000); ax.set_ylim(0, 0.1); ax.set_yticks([0.02, 0.04, 0.06, 0.08, 0.1])
ax.spines['right'].set_visible(False); ax.spines['top'].set_visible(False)
ax.annotate(r'$\Omega r$', xy=(1.0, 0.0), xycoords='axes fraction', xytext=(4, 0), textcoords='offset points', ha='left', va='center')
ax.legend(frameon=False, loc='center right')
save(fig, 'Envelopes.pdf')
print('figures written to', OUT)

